Heavy-quark production in massless quark scattering at two loops in QCD

We present the two-loop virtual QCD corrections to the production of heavy quarks in the quark--anti-quark--annihilation channel in the limit when all kinematical invariants are large compared to the mass of the heavy quark. Our result is exact up to terms suppressed by powers of the heavy-quark mass. The derivation is based on a simple relation between massless and massive scattering amplitudes in gauge theories proposed recently by two of the authors as well as a direct calculation of the massive amplitude at two loops. The results presented here form an important part of the next-to-next-to-leading order QCD contributions to heavy-quark production in hadron-hadron collisions.

==> qqQQ2L.m <==
(*******************************************************************************
 *
 * arXiv:0705.1975v1
 *
 * Heavy-quark production in massless quark scattering at two loops in QCD
 *
 * M. Czakon, A. Mitov and S. Moch
 * 
 * This file contains the intereference of the two-loop and the Born amplitudes
 * for the production of heavy quarks in light quark annihilation, as given
 * in Eqs. (16) and (18) - (25).
 *
 * Notation:
 *
 * N - number of colors
 * nl - number of light quark families
 * nh - number of heavy quark families
 *
 * x = -t/s
 *
 * lm = Log[m^2/s]
 * ls = Log[s/mu^2]
 * lx = Log[x]
 * ly = Log[1-x]
 * li2 = PolyLog[2,x]
 * li3 = PolyLog[3,x]
 * li4 = PolyLog[4,x]
 * s12 = PolyLog[1,2,x]
 * s13 = PolyLog[1,3,x]
 * s22 = PolyLog[2,2,x]
 *  
 * l2 = Log[2]
 * z3 = Zeta[3]
 *
 ******************************************************************************)

qqQQ2L = -34591/2592 + 3/(2*ep^4) + 35/(4*ep^3) + 749/(72*ep^2) + 
     4337/(432*ep) - (35*li3)/3 + (5*li3)/ep + 13*li4 + (1571*lm)/72 + 
     (3*lm)/ep^3 + (47*lm)/(6*ep^2) + (15*lm)/(4*ep) + 5*li3*lm + 
     (175*lm^2)/36 - (3*lm^2)/ep + (7*lm^3)/18 - lm^3/ep + (3*lm^4)/4 + 
     (1207*ls)/216 - (3*ls)/ep^3 - (61*ls)/(6*ep^2) - (353*ls)/(36*ep) - 
     10*li3*ls - (67*lm*ls)/6 - (6*lm*ls)/ep^2 - (25*lm*ls)/(3*ep) + 
     (7*lm^2*ls)/3 + 2*lm^3*ls + (155*ls^2)/36 + (3*ls^2)/ep^2 + 
     (13*ls^2)/(2*ep) + (14*lm*ls^2)/3 + (6*lm*ls^2)/ep - (28*ls^3)/9 - 
     (2*ls^3)/ep - 4*lm*ls^3 + ls^4 - (565*lx)/36 - (10*lx)/ep^3 - 
     (82*lx)/(3*ep^2) + (10*lx)/ep + (35*li2*lx)/3 - (5*li2*lx)/ep - 
     28*li3*lx - 20*lm*lx - (10*lm*lx)/ep^2 - 5*li2*lm*lx + (5*lm^2*lx)/ep - 
     (5*lm^3*lx)/3 - (16*ls*lx)/3 + (20*ls*lx)/ep^2 + (76*ls*lx)/(3*ep) + 
     10*li2*ls*lx + (20*lm*ls*lx)/ep - 10*lm^2*ls*lx - (32*ls^2*lx)/3 - 
     (20*ls^2*lx)/ep - 20*lm*ls^2*lx + (40*ls^3*lx)/3 + (29*lx^2)/(2*ep^2) + 
     (15*lx^2)/(2*ep) + (43*li2*lx^2)/2 + (5*lm*lx^2)/2 + 
     (5*lm*lx^2)/(2*ep) - (5*lm^2*lx^2)/4 - (23*ls*lx^2)/3 - 
     (29*ls*lx^2)/ep - 5*lm*ls*lx^2 + 29*ls^2*lx^2 - (19*lx^3)/3 - 
     (6*lx^3)/ep + 12*ls*lx^3 + (5*lx^4)/24 - (127*ly)/9 + (8*ly)/ep^3 + 
     (58*ly)/(3*ep^2) - (34*ly)/ep + 5*li3*ly + 10*lm*ly + (8*lm*ly)/ep^2 - 
     (4*lm*ly)/ep + 2*lm^2*ly - (4*lm^2*ly)/ep + (4*lm^3*ly)/3 + 
     (116*ls*ly)/3 - (16*ls*ly)/ep^2 - (28*ls*ly)/(3*ep) + 8*lm*ls*ly - 
     (16*lm*ls*ly)/ep + 8*lm^2*ls*ly - (16*ls^2*ly)/3 + (16*ls^2*ly)/ep + 
     16*lm*ls^2*ly - (32*ls^3*ly)/3 - 16*lx*ly - (16*lx*ly)/ep^2 + 
     (8*lx*ly)/ep - 5*li2*lx*ly - 16*ls*lx*ly + (32*ls*lx*ly)/ep - 
     32*ls^2*lx*ly + (23*lx^2*ly)/6 + (3*lx^2*ly)/(2*ep) - (5*lm*lx^2*ly)/2 - 
     3*ls*lx^2*ly + (29*lx^3*ly)/3 - (85*ly^2)/18 + (6*ly^2)/ep^2 + 
     (2*ly^2)/ep + 2*lm*ly^2 + (2*lm*ly^2)/ep - lm^2*ly^2 + (10*ls*ly^2)/3 - 
     (12*ls*ly^2)/ep - 4*lm*ls*ly^2 + 12*ls^2*ly^2 + 2*lx*ly^2 - 
     (4*lx*ly^2)/ep + 8*ls*lx*ly^2 + (3*lx^2*ly^2)/4 + (23*ly^3)/9 - 
     (2*ly^3)/(3*ep) - (8*lm*ly^3)/3 + (4*ls*ly^3)/3 + (16*lx*ly^3)/3 - 
     (23*ly^4)/6 - 1621/(32*N^2) - 1/(2*ep^4*N^2) - 2/(ep^3*N^2) - 
     53/(8*ep^2*N^2) - 283/(16*ep*N^2) + (2*li3)/N^2 - (2*li3)/(ep*N^2) - 
     (14*li4)/N^2 - (115*lm)/(8*N^2) - lm/(ep^3*N^2) - (2*lm)/(ep^2*N^2) - 
     (25*lm)/(4*ep*N^2) - (2*li3*lm)/N^2 + (3*lm^2)/(2*N^2) + lm^2/(ep*N^2) - 
     lm^3/(3*N^2) + lm^3/(3*ep*N^2) - lm^4/(4*N^2) + (283*ls)/(8*N^2) + 
     ls/(ep^3*N^2) + (4*ls)/(ep^2*N^2) + (53*ls)/(4*ep*N^2) + 
     (4*li3*ls)/N^2 + (25*lm*ls)/(2*N^2) + (2*lm*ls)/(ep^2*N^2) + 
     (4*lm*ls)/(ep*N^2) - (2*lm^2*ls)/N^2 - (2*lm^3*ls)/(3*N^2) - 
     (53*ls^2)/(4*N^2) - ls^2/(ep^2*N^2) - (4*ls^2)/(ep*N^2) - 
     (4*lm*ls^2)/N^2 - (2*lm*ls^2)/(ep*N^2) + (8*ls^3)/(3*N^2) + 
     (2*ls^3)/(3*ep*N^2) + (4*lm*ls^3)/(3*N^2) - ls^4/(3*N^2) + 
     (97*lx)/(2*N^2) + (4*lx)/(ep^3*N^2) + (8*lx)/(ep^2*N^2) + 
     (20*lx)/(ep*N^2) - (2*li2*lx)/N^2 + (2*li2*lx)/(ep*N^2) + 
     (18*li3*lx)/N^2 + (8*lm*lx)/N^2 + (4*lm*lx)/(ep^2*N^2) + 
     (2*li2*lm*lx)/N^2 - (2*lm^2*lx)/(ep*N^2) + (2*lm^3*lx)/(3*N^2) - 
     (40*ls*lx)/N^2 - (8*ls*lx)/(ep^2*N^2) - (16*ls*lx)/(ep*N^2) - 
     (4*li2*ls*lx)/N^2 - (8*lm*ls*lx)/(ep*N^2) + (4*lm^2*ls*lx)/N^2 + 
     (16*ls^2*lx)/N^2 + (8*ls^2*lx)/(ep*N^2) + (8*lm*ls^2*lx)/N^2 - 
     (16*ls^3*lx)/(3*N^2) - (7*lx^2)/(ep^2*N^2) - (3*lx^2)/(ep*N^2) - 
     (11*li2*lx^2)/N^2 - (lm*lx^2)/N^2 - (lm*lx^2)/(ep*N^2) + 
     (lm^2*lx^2)/(2*N^2) + (6*ls*lx^2)/N^2 + (14*ls*lx^2)/(ep*N^2) + 
     (2*lm*ls*lx^2)/N^2 - (14*ls^2*lx^2)/N^2 + (17*lx^3)/(6*N^2) + 
     (3*lx^3)/(ep*N^2) - (6*ls*lx^3)/N^2 - lx^4/(12*N^2) - (39*ly)/(2*N^2) - 
     (4*ly)/(ep^3*N^2) - (6*ly)/(ep^2*N^2) - (13*ly)/(ep*N^2) - 
     (20*li3*ly)/N^2 - (5*lm*ly)/N^2 - (4*lm*ly)/(ep^2*N^2) + 
     (2*lm*ly)/(ep*N^2) - (lm^2*ly)/N^2 + (2*lm^2*ly)/(ep*N^2) - 
     (2*lm^3*ly)/(3*N^2) + (26*ls*ly)/N^2 + (8*ls*ly)/(ep^2*N^2) + 
     (12*ls*ly)/(ep*N^2) - (4*lm*ls*ly)/N^2 + (8*lm*ls*ly)/(ep*N^2) - 
     (4*lm^2*ls*ly)/N^2 - (12*ls^2*ly)/N^2 - (8*ls^2*ly)/(ep*N^2) - 
     (8*lm*ls^2*ly)/N^2 + (16*ls^3*ly)/(3*N^2) + (12*lx*ly)/N^2 + 
     (12*lx*ly)/(ep^2*N^2) - (6*lx*ly)/(ep*N^2) + (20*li2*lx*ly)/N^2 + 
     (12*ls*lx*ly)/N^2 - (24*ls*lx*ly)/(ep*N^2) + (24*ls^2*lx*ly)/N^2 + 
     (lx^2*ly)/(2*N^2) - (2*lx^2*ly)/(ep*N^2) + (lm*lx^2*ly)/N^2 + 
     (4*ls*lx^2*ly)/N^2 - (13*lx^3*ly)/(3*N^2) + (37*ly^2)/(4*N^2) - 
     (7*ly^2)/(ep^2*N^2) + (3*ly^2)/(ep*N^2) - (lm*ly^2)/N^2 - 
     (lm*ly^2)/(ep*N^2) + (lm^2*ly^2)/(2*N^2) - (6*ls*ly^2)/N^2 + 
     (14*ls*ly^2)/(ep*N^2) + (2*lm*ls*ly^2)/N^2 - (14*ls^2*ly^2)/N^2 - 
     (3*lx*ly^2)/(2*N^2) + (3*lx*ly^2)/(ep*N^2) - (6*ls*lx*ly^2)/N^2 + 
     (7*lx^2*ly^2)/(2*N^2) - (11*ly^3)/(6*N^2) - (5*ly^3)/(3*ep*N^2) + 
     (4*lm*ly^3)/(3*N^2) + (10*ls*ly^3)/(3*N^2) - (4*lx*ly^3)/N^2 + 
     (71*ly^4)/(12*N^2) + (9845*N^2)/288 - (3*N^2)/(2*ep^4) - 
     (23*N^2)/(2*ep^3) - (67*N^2)/(72*ep^2) + (14249*N^2)/(432*ep) + 
     14*li3*N^2 - (4*li3*N^2)/ep + 4*li4*N^2 - (37*lm*N^2)/72 - 
     (3*lm*N^2)/ep^3 - (29*lm*N^2)/(3*ep^2) + (45*lm*N^2)/(4*ep) - 
     4*li3*lm*N^2 - (128*lm^2*N^2)/9 + (3*lm^2*N^2)/ep + (2*lm^3*N^2)/9 + 
     (lm^3*N^2)/ep - (3*lm^4*N^2)/4 - (881*ls*N^2)/24 + (3*ls*N^2)/ep^3 + 
     (25*ls*N^2)/(3*ep^2) - (725*ls*N^2)/(36*ep) + 8*li3*ls*N^2 - 
     (91*lm*ls*N^2)/6 + (6*lm*ls*N^2)/ep^2 + (14*lm*ls*N^2)/(3*ep) + 
     (4*lm^2*ls*N^2)/3 - 2*lm^3*ls*N^2 + (637*ls^2*N^2)/36 - 
     (3*ls^2*N^2)/ep^2 - (ls^2*N^2)/ep + (8*lm*ls^2*N^2)/3 - 
     (6*lm*ls^2*N^2)/ep - (16*ls^3*N^2)/9 + (2*ls^3*N^2)/ep + 4*lm*ls^3*N^2 - 
     ls^4*N^2 - (184*lx*N^2)/3 + (8*lx*N^2)/ep^3 + (27*lx*N^2)/ep^2 - 
     (50*lx*N^2)/ep - 14*li2*lx*N^2 + (4*li2*lx*N^2)/ep + 12*li3*lx*N^2 + 
     16*lm*lx*N^2 + (8*lm*lx*N^2)/ep^2 + 4*li2*lm*lx*N^2 - 
     (4*lm^2*lx*N^2)/ep + (4*lm^3*lx*N^2)/3 + 78*ls*lx*N^2 - 
     (16*ls*lx*N^2)/ep^2 - (10*ls*lx*N^2)/ep - 8*li2*ls*lx*N^2 - 
     (16*lm*ls*lx*N^2)/ep + 8*lm^2*ls*lx*N^2 - 12*ls^2*lx*N^2 + 
     (16*ls^2*lx*N^2)/ep + 16*lm*ls^2*lx*N^2 - (32*ls^3*lx*N^2)/3 - 
     (10*lx^2*N^2)/ep^2 - (6*lx^2*N^2)/ep - 14*li2*lx^2*N^2 - 2*lm*lx^2*N^2 - 
     (2*lm*lx^2*N^2)/ep + lm^2*lx^2*N^2 + ls*lx^2*N^2 + (20*ls*lx^2*N^2)/ep + 
     4*lm*ls*lx^2*N^2 - 20*ls^2*lx^2*N^2 + (14*lx^3*N^2)/3 + 
     (4*lx^3*N^2)/ep - 8*ls*lx^3*N^2 - (lx^4*N^2)/6 + (605*ly*N^2)/18 - 
     (4*ly*N^2)/ep^3 - (40*ly*N^2)/(3*ep^2) + (47*ly*N^2)/ep + 
     26*li3*ly*N^2 - 5*lm*ly*N^2 - (4*lm*ly*N^2)/ep^2 + (2*lm*ly*N^2)/ep - 
     lm^2*ly*N^2 + (2*lm^2*ly*N^2)/ep - (2*lm^3*ly*N^2)/3 - 
     (194*ls*ly*N^2)/3 + (8*ls*ly*N^2)/ep^2 - (8*ls*ly*N^2)/(3*ep) - 
     4*lm*ls*ly*N^2 + (8*lm*ls*ly*N^2)/ep - 4*lm^2*ls*ly*N^2 + 
     (52*ls^2*ly*N^2)/3 - (8*ls^2*ly*N^2)/ep - 8*lm*ls^2*ly*N^2 + 
     (16*ls^3*ly*N^2)/3 + 4*lx*ly*N^2 + (4*lx*ly*N^2)/ep^2 - 
     (2*lx*ly*N^2)/ep - 26*li2*lx*ly*N^2 + 4*ls*lx*ly*N^2 - 
     (8*ls*lx*ly*N^2)/ep + 8*ls^2*lx*ly*N^2 - (13*lx^2*ly*N^2)/2 + 
     (lx^2*ly*N^2)/ep + 2*lm*lx^2*ly*N^2 - 2*ls*lx^2*ly*N^2 - 
     (22*lx^3*ly*N^2)/3 - (163*ly^2*N^2)/36 + (ly^2*N^2)/ep^2 - 
     (5*ly^2*N^2)/ep - lm*ly^2*N^2 - (lm*ly^2*N^2)/ep + (lm^2*ly^2*N^2)/2 + 
     (8*ls*ly^2*N^2)/3 - (2*ls*ly^2*N^2)/ep + 2*lm*ls*ly^2*N^2 + 
     2*ls^2*ly^2*N^2 - (lx*ly^2*N^2)/2 + (lx*ly^2*N^2)/ep - 
     2*ls*lx*ly^2*N^2 - 7*lx^2*ly^2*N^2 - (13*ly^3*N^2)/18 + 
     (7*ly^3*N^2)/(3*ep) + (4*lm*ly^3*N^2)/3 - (14*ls*ly^3*N^2)/3 - 
     (4*lx*ly^3*N^2)/3 - (25*ly^4*N^2)/12 + (77287*N^4)/2592 + N^4/(2*ep^4) + 
     (19*N^4)/(4*ep^3) - (205*N^4)/(72*ep^2) - (10945*N^4)/(432*ep) - 
     (13*li3*N^4)/3 + (li3*N^4)/ep - 3*li4*N^4 - (499*lm*N^4)/72 + 
     (lm*N^4)/ep^3 + (23*lm*N^4)/(6*ep^2) - (35*lm*N^4)/(4*ep) + li3*lm*N^4 + 
     (283*lm^2*N^4)/36 - (lm^2*N^4)/ep - (5*lm^3*N^4)/18 - 
     (lm^3*N^4)/(3*ep) + (lm^4*N^4)/4 - (919*ls*N^4)/216 - (ls*N^4)/ep^3 - 
     (13*ls*N^4)/(6*ep^2) + (601*ls*N^4)/(36*ep) - 2*li3*ls*N^4 + 
     (83*lm*ls*N^4)/6 - (2*lm*ls*N^4)/ep^2 - (lm*ls*N^4)/(3*ep) - 
     (5*lm^2*ls*N^4)/3 + (2*lm^3*ls*N^4)/3 - (35*ls^2*N^4)/4 + 
     (ls^2*N^4)/ep^2 - (3*ls^2*N^4)/(2*ep) - (10*lm*ls^2*N^4)/3 + 
     (2*lm*ls^2*N^4)/ep + (20*ls^3*N^4)/9 - (2*ls^3*N^4)/(3*ep) - 
     (4*lm*ls^3*N^4)/3 + (ls^4*N^4)/3 + (1027*lx*N^4)/36 - (2*lx*N^4)/ep^3 - 
     (23*lx*N^4)/(3*ep^2) + (20*lx*N^4)/ep + (13*li2*lx*N^4)/3 - 
     (li2*lx*N^4)/ep - 2*li3*lx*N^4 - 4*lm*lx*N^4 - (2*lm*lx*N^4)/ep^2 - 
     li2*lm*lx*N^4 + (lm^2*lx*N^4)/ep - (lm^3*lx*N^4)/3 - (98*ls*lx*N^4)/3 + 
     (4*ls*lx*N^4)/ep^2 + (2*ls*lx*N^4)/(3*ep) + 2*li2*ls*lx*N^4 + 
     (4*lm*ls*lx*N^4)/ep - 2*lm^2*ls*lx*N^4 + (20*ls^2*lx*N^4)/3 - 
     (4*ls^2*lx*N^4)/ep - 4*lm*ls^2*lx*N^4 + (8*ls^3*lx*N^4)/3 + 
     (5*lx^2*N^4)/(2*ep^2) + (3*lx^2*N^4)/(2*ep) + (7*li2*lx^2*N^4)/2 + 
     (lm*lx^2*N^4)/2 + (lm*lx^2*N^4)/(2*ep) - (lm^2*lx^2*N^4)/4 + 
     (2*ls*lx^2*N^4)/3 - (5*ls*lx^2*N^4)/ep - lm*ls*lx^2*N^4 + 
     5*ls^2*lx^2*N^4 - (7*lx^3*N^4)/6 - (lx^3*N^4)/ep + 2*ls*lx^3*N^4 + 
     (lx^4*N^4)/24 - 11*li3*ly*N^4 + 11*li2*lx*ly*N^4 + (13*lx^2*ly*N^4)/6 - 
     (lx^2*ly*N^4)/(2*ep) - (lm*lx^2*ly*N^4)/2 + ls*lx^2*ly*N^4 + 
     2*lx^3*ly*N^4 + (11*lx^2*ly^2*N^4)/4 + (5023*nh)/(162*N) + 
     (10*nh)/(9*ep^2*N) + (101*nh)/(27*ep*N) + (8*li3*nh)/(3*N) + 
     (9*lm*nh)/N - (2*lm*nh)/(3*ep^2*N) + (lm*nh)/(9*ep*N) + 
     (43*lm^2*nh)/(18*N) - (lm^2*nh)/(3*ep*N) + (7*lm^3*nh)/(9*N) - 
     (301*ls*nh)/(27*N) - (4*ls*nh)/(3*ep^2*N) - (38*ls*nh)/(9*ep*N) + 
     (4*lm*ls*nh)/(9*N) + (4*lm^2*ls*nh)/(3*N) + (47*ls^2*nh)/(9*N) + 
     (2*ls^2*nh)/(ep*N) + (2*lm*ls^2*nh)/(3*N) - (14*ls^3*nh)/(9*N) - 
     (520*lx*nh)/(27*N) - (40*lx*nh)/(9*ep*N) - (8*li2*lx*nh)/(3*N) - 
     (64*lm*lx*nh)/(9*N) + (8*lm*lx*nh)/(3*ep*N) - (8*lm^2*lx*nh)/(3*N) + 
     (56*ls*lx*nh)/(9*N) + (16*ls*lx*nh)/(3*ep*N) - (16*lm*ls*lx*nh)/(3*N) - 
     (8*ls^2*lx*nh)/N + (20*lx^2*nh)/(9*N) - (4*ls*lx^2*nh)/(3*N) + 
     (328*ly*nh)/(27*N) + (40*ly*nh)/(9*ep*N) + (64*lm*ly*nh)/(9*N) - 
     (8*lm*ly*nh)/(3*ep*N) + (8*lm^2*ly*nh)/(3*N) - (32*ls*ly*nh)/(9*N) - 
     (16*ls*ly*nh)/(3*ep*N) + (16*lm*ls*ly*nh)/(3*N) + (8*ls^2*ly*nh)/N - 
     (4*lx^2*ly*nh)/(3*N) + (32*ly^2*nh)/(9*N) - (4*ls*ly^2*nh)/(3*N) - 
     (8*ly^3*nh)/(9*N) - (2288*N*nh)/81 - (20*N*nh)/(9*ep^2) - 
     (202*N*nh)/(27*ep) - 4*li3*N*nh - 18*lm*N*nh + (4*lm*N*nh)/(3*ep^2) - 
     (2*lm*N*nh)/(9*ep) - (43*lm^2*N*nh)/9 + (2*lm^2*N*nh)/(3*ep) - 
     (14*lm^3*N*nh)/9 - (16*ls*N*nh)/9 + (8*ls*N*nh)/(3*ep^2) + 
     (76*ls*N*nh)/(9*ep) - (8*lm*ls*N*nh)/9 - (8*lm^2*ls*N*nh)/3 - 
     (50*ls^2*N*nh)/9 - (4*ls^2*N*nh)/ep - (4*lm*ls^2*N*nh)/3 + 
     (28*ls^3*N*nh)/9 + (260*lx*N*nh)/9 + (20*lx*N*nh)/(3*ep) + 
     4*li2*lx*N*nh + (32*lm*lx*N*nh)/3 - (4*lm*lx*N*nh)/ep + 4*lm^2*lx*N*nh - 
     (28*ls*lx*N*nh)/3 - (8*ls*lx*N*nh)/ep + 8*lm*ls*lx*N*nh + 
     12*ls^2*lx*N*nh - (10*lx^2*N*nh)/3 + 2*ls*lx^2*N*nh - (328*ly*N*nh)/27 - 
     (40*ly*N*nh)/(9*ep) - (64*lm*ly*N*nh)/9 + (8*lm*ly*N*nh)/(3*ep) - 
     (8*lm^2*ly*N*nh)/3 + (32*ls*ly*N*nh)/9 + (16*ls*ly*N*nh)/(3*ep) - 
     (16*lm*ls*ly*N*nh)/3 - 8*ls^2*ly*N*nh + 2*lx^2*ly*N*nh - 
     (32*ly^2*N*nh)/9 + (4*ls*ly^2*N*nh)/3 + (8*ly^3*N*nh)/9 - 
     (149*N^3*nh)/54 + (10*N^3*nh)/(9*ep^2) + (101*N^3*nh)/(27*ep) + 
     (4*li3*N^3*nh)/3 + 9*lm*N^3*nh - (2*lm*N^3*nh)/(3*ep^2) + 
     (lm*N^3*nh)/(9*ep) + (43*lm^2*N^3*nh)/18 - (lm^2*N^3*nh)/(3*ep) + 
     (7*lm^3*N^3*nh)/9 + (349*ls*N^3*nh)/27 - (4*ls*N^3*nh)/(3*ep^2) - 
     (38*ls*N^3*nh)/(9*ep) + (4*lm*ls*N^3*nh)/9 + (4*lm^2*ls*N^3*nh)/3 + 
     (ls^2*N^3*nh)/3 + (2*ls^2*N^3*nh)/ep + (2*lm*ls^2*N^3*nh)/3 - 
     (14*ls^3*N^3*nh)/9 - (260*lx*N^3*nh)/27 - (20*lx*N^3*nh)/(9*ep) - 
     (4*li2*lx*N^3*nh)/3 - (32*lm*lx*N^3*nh)/9 + (4*lm*lx*N^3*nh)/(3*ep) - 
     (4*lm^2*lx*N^3*nh)/3 + (28*ls*lx*N^3*nh)/9 + (8*ls*lx*N^3*nh)/(3*ep) - 
     (8*lm*ls*lx*N^3*nh)/3 - 4*ls^2*lx*N^3*nh + (10*lx^2*N^3*nh)/9 - 
     (2*ls*lx^2*N^3*nh)/3 - (2*lx^2*ly*N^3*nh)/3 - (100*nh^2)/81 + 
     (40*ls*nh^2)/27 - (4*ls^2*nh^2)/9 + (100*N^2*nh^2)/81 - 
     (40*ls*N^2*nh^2)/27 + (4*ls^2*N^2*nh^2)/9 + (10069*nl)/(648*N) - 
     nl/(2*ep^3*N) + (19*nl)/(18*ep^2*N) + (589*nl)/(108*ep*N) + 
     (8*li3*nl)/(3*N) + (43*lm*nl)/(18*N) - (lm*nl)/(3*ep^2*N) + 
     (2*lm*nl)/(ep*N) - (23*lm^2*nl)/(18*N) + (lm^3*nl)/(9*N) - 
     (787*ls*nl)/(54*N) - (ls*nl)/(3*ep^2*N) - (37*ls*nl)/(9*ep*N) - 
     (10*lm*ls*nl)/(3*N) - (2*lm*ls*nl)/(3*ep*N) + (2*lm^2*ls*nl)/(3*N) + 
     (46*ls^2*nl)/(9*N) + (ls^2*nl)/(ep*N) + (4*lm*ls^2*nl)/(3*N) - 
     (8*ls^3*nl)/(9*N) - (116*lx*nl)/(9*N) + (4*lx*nl)/(3*ep^2*N) - 
     (8*lx*nl)/(ep*N) - (8*li2*lx*nl)/(3*N) + (40*ls*lx*nl)/(3*N) + 
     (8*ls*lx*nl)/(3*ep*N) - (16*ls^2*lx*nl)/(3*N) + (20*lx^2*nl)/(9*N) - 
     (4*ls*lx^2*nl)/(3*N) + (52*ly*nl)/(9*N) - (4*ly*nl)/(3*ep^2*N) + 
     (8*ly*nl)/(ep*N) - (32*ls*ly*nl)/(3*N) - (8*ls*ly*nl)/(3*ep*N) + 
     (16*ls^2*ly*nl)/(3*N) - (4*lx^2*ly*nl)/(3*N) + (32*ly^2*nl)/(9*N) - 
     (4*ls*ly^2*nl)/(3*N) - (8*ly^3*nl)/(9*N) + (871*N*nl)/324 + 
     (N*nl)/ep^3 - (19*N*nl)/(9*ep^2) - (589*N*nl)/(54*ep) - 4*li3*N*nl - 
     (43*lm*N*nl)/9 + (2*lm*N*nl)/(3*ep^2) - (4*lm*N*nl)/ep + 
     (23*lm^2*N*nl)/9 - (2*lm^3*N*nl)/9 + (137*ls*N*nl)/27 + 
     (2*ls*N*nl)/(3*ep^2) + (74*ls*N*nl)/(9*ep) + (20*lm*ls*N*nl)/3 + 
     (4*lm*ls*N*nl)/(3*ep) - (4*lm^2*ls*N*nl)/3 - (16*ls^2*N*nl)/3 - 
     (2*ls^2*N*nl)/ep - (8*lm*ls^2*N*nl)/3 + (16*ls^3*N*nl)/9 + 
     (58*lx*N*nl)/3 - (2*lx*N*nl)/ep^2 + (12*lx*N*nl)/ep + 4*li2*lx*N*nl - 
     20*ls*lx*N*nl - (4*ls*lx*N*nl)/ep + 8*ls^2*lx*N*nl - (10*lx^2*N*nl)/3 + 
     2*ls*lx^2*N*nl - (52*ly*N*nl)/9 + (4*ly*N*nl)/(3*ep^2) - 
     (8*ly*N*nl)/ep + (32*ls*ly*N*nl)/3 + (8*ls*ly*N*nl)/(3*ep) - 
     (16*ls^2*ly*N*nl)/3 + 2*lx^2*ly*N*nl - (32*ly^2*N*nl)/9 + 
     (4*ls*ly^2*N*nl)/3 + (8*ly^3*N*nl)/9 - (3937*N^3*nl)/216 - 
     (N^3*nl)/(2*ep^3) + (19*N^3*nl)/(18*ep^2) + (589*N^3*nl)/(108*ep) + 
     (4*li3*N^3*nl)/3 + (43*lm*N^3*nl)/18 - (lm*N^3*nl)/(3*ep^2) + 
     (2*lm*N^3*nl)/ep - (23*lm^2*N^3*nl)/18 + (lm^3*N^3*nl)/9 + 
     (19*ls*N^3*nl)/2 - (ls*N^3*nl)/(3*ep^2) - (37*ls*N^3*nl)/(9*ep) - 
     (10*lm*ls*N^3*nl)/3 - (2*lm*ls*N^3*nl)/(3*ep) + (2*lm^2*ls*N^3*nl)/3 + 
     (2*ls^2*N^3*nl)/9 + (ls^2*N^3*nl)/ep + (4*lm*ls^2*N^3*nl)/3 - 
     (8*ls^3*N^3*nl)/9 - (58*lx*N^3*nl)/9 + (2*lx*N^3*nl)/(3*ep^2) - 
     (4*lx*N^3*nl)/ep - (4*li2*lx*N^3*nl)/3 + (20*ls*lx*N^3*nl)/3 + 
     (4*ls*lx*N^3*nl)/(3*ep) - (8*ls^2*lx*N^3*nl)/3 + (10*lx^2*N^3*nl)/9 - 
     (2*ls*lx^2*N^3*nl)/3 - (2*lx^2*ly*N^3*nl)/3 - (200*nh*nl)/81 + 
     (80*ls*nh*nl)/27 - (8*ls^2*nh*nl)/9 + (200*N^2*nh*nl)/81 - 
     (80*ls*N^2*nh*nl)/27 + (8*ls^2*N^2*nh*nl)/9 - (100*nl^2)/81 + 
     (40*ls*nl^2)/27 - (4*ls^2*nl^2)/9 + (100*N^2*nl^2)/81 - 
     (40*ls*N^2*nl^2)/27 + (4*ls^2*N^2*nl^2)/9 + (7189*Pi^2)/432 - 
     (14*Pi^2)/(3*ep^2) - (83*Pi^2)/(72*ep) - 4*l2*Pi^2 + (79*li2*Pi^2)/6 + 
     (11*lm*Pi^2)/12 - (7*lm*Pi^2)/(3*ep) + (4*lm^2*Pi^2)/3 - 
     (247*ls*Pi^2)/36 + (28*ls*Pi^2)/(3*ep) + (14*lm*ls*Pi^2)/3 - 
     (28*ls^2*Pi^2)/3 - (113*lx*Pi^2)/18 + (103*lx*Pi^2)/(6*ep) + 
     (5*lm*lx*Pi^2)/2 - (103*ls*lx*Pi^2)/3 - (239*lx^2*Pi^2)/12 - 
     (11*ly*Pi^2)/3 - (24*ly*Pi^2)/ep - 6*lm*ly*Pi^2 + 48*ls*ly*Pi^2 + 
     (211*lx*ly*Pi^2)/6 - (10*ly^2*Pi^2)/3 + (247*Pi^2)/(48*N^2) + 
     (13*Pi^2)/(4*ep^2*N^2) + (29*Pi^2)/(12*ep*N^2) + (2*l2*Pi^2)/N^2 - 
     (52*li2*Pi^2)/(3*N^2) - (lm*Pi^2)/(2*N^2) + (7*lm*Pi^2)/(6*ep*N^2) - 
     (2*lm^2*Pi^2)/(3*N^2) - (29*ls*Pi^2)/(6*N^2) - (13*ls*Pi^2)/(2*ep*N^2) - 
     (7*lm*ls*Pi^2)/(3*N^2) + (13*ls^2*Pi^2)/(2*N^2) - (7*lx*Pi^2)/(3*N^2) - 
     (31*lx*Pi^2)/(3*ep*N^2) - (lm*lx*Pi^2)/N^2 + (62*ls*lx*Pi^2)/(3*N^2) + 
     (34*lx^2*Pi^2)/(3*N^2) + (61*ly*Pi^2)/(3*N^2) + 
     (61*ly*Pi^2)/(3*ep*N^2) + (3*lm*ly*Pi^2)/N^2 - 
     (122*ls*ly*Pi^2)/(3*N^2) - (89*lx*ly*Pi^2)/(3*N^2) + 
     (29*ly^2*Pi^2)/(3*N^2) - (9815*N^2*Pi^2)/432 + (19*N^2*Pi^2)/(12*ep^2) - 
     (29*N^2*Pi^2)/(18*ep) + 2*l2*N^2*Pi^2 + 7*li2*N^2*Pi^2 - 
     (lm*N^2*Pi^2)/3 + (7*lm*N^2*Pi^2)/(6*ep) - (2*lm^2*N^2*Pi^2)/3 + 
     (128*ls*N^2*Pi^2)/9 - (19*ls*N^2*Pi^2)/(6*ep) - (7*lm*ls*N^2*Pi^2)/3 + 
     (19*ls^2*N^2*Pi^2)/6 + (83*lx*N^2*Pi^2)/6 - (23*lx*N^2*Pi^2)/(3*ep) - 
     2*lm*lx*N^2*Pi^2 + (46*ls*lx*N^2*Pi^2)/3 + (32*lx^2*N^2*Pi^2)/3 - 
     (50*ly*N^2*Pi^2)/3 + (11*ly*N^2*Pi^2)/(3*ep) + 3*lm*ly*N^2*Pi^2 - 
     (22*ls*ly*N^2*Pi^2)/3 - (8*lx*ly*N^2*Pi^2)/3 - (19*ly^2*N^2*Pi^2)/3 + 
     (403*N^4*Pi^2)/432 - (N^4*Pi^2)/(6*ep^2) + (25*N^4*Pi^2)/(72*ep) - 
     (17*li2*N^4*Pi^2)/6 - (lm*N^4*Pi^2)/12 - (91*ls*N^4*Pi^2)/36 + 
     (ls*N^4*Pi^2)/(3*ep) - (ls^2*N^4*Pi^2)/3 - (47*lx*N^4*Pi^2)/9 + 
     (5*lx*N^4*Pi^2)/(6*ep) + (lm*lx*N^4*Pi^2)/2 - (5*ls*lx*N^4*Pi^2)/3 - 
     (25*lx^2*N^4*Pi^2)/12 - (17*lx*ly*N^4*Pi^2)/6 - (301*nh*Pi^2)/(54*N) - 
     (5*nh*Pi^2)/(3*ep*N) + (5*ls*nh*Pi^2)/N + (32*lx*nh*Pi^2)/(9*N) - 
     (64*ly*nh*Pi^2)/(9*N) + (109*N*nh*Pi^2)/27 + (2*N*nh*Pi^2)/ep - 
     6*ls*N*nh*Pi^2 - (16*lx*N*nh*Pi^2)/3 + (64*ly*N*nh*Pi^2)/9 + 
     (83*N^3*nh*Pi^2)/54 - (N^3*nh*Pi^2)/(3*ep) + ls*N^3*nh*Pi^2 + 
     (16*lx*N^3*nh*Pi^2)/9 + (4*nh^2*Pi^2)/9 - (4*N^2*nh^2*Pi^2)/9 - 
     (631*nl*Pi^2)/(108*N) - (59*nl*Pi^2)/(36*ep*N) - (lm*nl*Pi^2)/(6*N) + 
     (89*ls*nl*Pi^2)/(18*N) + (34*lx*nl*Pi^2)/(9*N) - (22*ly*nl*Pi^2)/(3*N) + 
     (247*N*nl*Pi^2)/54 + (35*N*nl*Pi^2)/(18*ep) + (lm*N*nl*Pi^2)/3 - 
     (53*ls*N*nl*Pi^2)/9 - (17*lx*N*nl*Pi^2)/3 + (22*ly*N*nl*Pi^2)/3 + 
     (137*N^3*nl*Pi^2)/108 - (11*N^3*nl*Pi^2)/(36*ep) - (lm*N^3*nl*Pi^2)/6 + 
     (17*ls*N^3*nl*Pi^2)/18 + (17*lx*N^3*nl*Pi^2)/9 + (8*nh*nl*Pi^2)/9 - 
     (8*N^2*nh*nl*Pi^2)/9 + (4*nl^2*Pi^2)/9 - (4*N^2*nl^2*Pi^2)/9 - 
     (83*Pi^4)/144 - (191*Pi^4)/(720*N^2) + (67*N^2*Pi^4)/80 + 
     (N^4*Pi^4)/240 - (92*s12)/3 + (12*s12)/ep + 12*lm*s12 - 24*ls*s12 - 
     53*lx*s12 - (6*s12)/(ep*N^2) - (6*lm*s12)/N^2 + (12*ls*s12)/N^2 + 
     (56*lx*s12)/N^2 - (8*ly*s12)/N^2 + (92*N^2*s12)/3 - (6*N^2*s12)/ep - 
     6*lm*N^2*s12 + 12*ls*N^2*s12 - 14*lx*N^2*s12 + 8*ly*N^2*s12 + 
     11*lx*N^4*s12 + (8*nh*s12)/(3*N) - (8*N*nh*s12)/3 + (8*nl*s12)/(3*N) - 
     (8*N*nl*s12)/3 - 60*s13 + (62*s13)/N^2 - 2*N^2*s13 + 57*s22 - 
     (56*s22)/N^2 + 10*N^2*s22 - 11*N^4*s22 - (1043*lx^2)/(72*(-1 + x)) + 
     (59*lx^2)/(4*N^2*(-1 + x)) - (17*lx^2*N^2)/(6*(-1 + x)) + 
     (185*lx^2*N^4)/(72*(-1 + x)) - (4*ly^2)/x - (6*ly^2)/(N^2*x) + 
     (10*ly^2*N^2)/x - (44963*x)/1296 - (3*x)/ep^4 - (41*x)/(2*ep^3) - 
     (1487*x)/(36*ep^2) - (13259*x)/(216*ep) - (5*li3*x)/3 - (10*li3*x)/ep - 
     26*li4*x - (2621*lm*x)/36 - (6*lm*x)/ep^3 - (65*lm*x)/(3*ep^2) - 
     (175*lm*x)/(6*ep) - 10*li3*lm*x - (67*lm^2*x)/18 + (6*lm^2*x)/ep + 
     (11*lm^3*x)/9 + (2*lm^3*x)/ep - (3*lm^4*x)/2 + (3755*ls*x)/108 + 
     (6*ls*x)/ep^3 + (79*ls*x)/(3*ep^2) + (827*ls*x)/(18*ep) + 20*li3*ls*x + 
     51*lm*ls*x + (12*lm*ls*x)/ep^2 + (86*lm*ls*x)/(3*ep) - 
     (14*lm^2*ls*x)/3 - 4*lm^3*ls*x - (497*ls^2*x)/18 - (6*ls^2*x)/ep^2 - 
     (19*ls^2*x)/ep - (64*lm*ls^2*x)/3 - (12*lm*ls^2*x)/ep + (92*ls^3*x)/9 + 
     (4*ls^3*x)/ep + 8*lm*ls^3*x - 2*ls^4*x + (97*lx*x)/2 + (20*lx*x)/ep^3 + 
     (209*lx*x)/(3*ep^2) + (193*lx*x)/(6*ep) + (5*li2*lx*x)/3 + 
     (10*li2*lx*x)/ep + 56*li3*lx*x + (95*lm*lx*x)/2 + (20*lm*lx*x)/ep^2 + 
     (15*lm*lx*x)/ep + 10*li2*lm*lx*x - (15*lm^2*lx*x)/2 - 
     (10*lm^2*lx*x)/ep + (10*lm^3*lx*x)/3 - (149*ls*lx*x)/3 - 
     (40*ls*lx*x)/ep^2 - (242*ls*lx*x)/(3*ep) - 20*li2*ls*lx*x - 
     30*lm*ls*lx*x - (40*lm*ls*lx*x)/ep + 20*lm^2*ls*lx*x + 
     (154*ls^2*lx*x)/3 + (40*ls^2*lx*x)/ep + 40*lm*ls^2*lx*x - 
     (80*ls^3*lx*x)/3 - (29*lx^2*x)/ep^2 - (27*lx^2*x)/ep - 43*li2*lx^2*x - 
     5*lm*lx^2*x - (5*lm*lx^2*x)/ep + (5*lm^2*lx^2*x)/2 + (118*ls*lx^2*x)/3 + 
     (58*ls*lx^2*x)/ep + 10*lm*ls*lx^2*x - 58*ls^2*lx^2*x + (21*lx^3*x)/2 + 
     (12*lx^3*x)/ep - 24*ls*lx^3*x - (5*lx^4*x)/12 + (226*ly*x)/9 - 
     (16*ly*x)/ep^3 - (152*ly*x)/(3*ep^2) + (70*ly*x)/(3*ep) - 34*li3*ly*x - 
     26*lm*ly*x - (16*lm*ly*x)/ep^2 - (4*lm*ly*x)/ep + 2*lm^2*ly*x + 
     (8*lm^2*ly*x)/ep - (8*lm^3*ly*x)/3 - 32*ls*ly*x + (32*ls*ly*x)/ep^2 + 
     (128*ls*ly*x)/(3*ep) + 8*lm*ls*ly*x + (32*lm*ls*ly*x)/ep - 
     16*lm^2*ls*ly*x - (40*ls^2*ly*x)/3 - (32*ls^2*ly*x)/ep - 
     32*lm*ls^2*ly*x + (64*ls^3*ly*x)/3 + (32*lx*ly*x)/ep^2 + 
     34*li2*lx*ly*x - (64*ls*lx*ly*x)/ep + 64*ls^2*lx*ly*x + 
     (29*lx^2*ly*x)/6 - (3*lx^2*ly*x)/ep + 5*lm*lx^2*ly*x + 6*ls*lx^2*ly*x - 
     (58*lx^3*ly*x)/3 + (307*ly^2*x)/9 - (12*ly^2*x)/ep^2 - (8*ly^2*x)/ep - 
     4*lm*ly^2*x - (4*lm*ly^2*x)/ep + 2*lm^2*ly^2*x + (4*ls*ly^2*x)/3 + 
     (24*ls*ly^2*x)/ep + 8*lm*ls*ly^2*x - 24*ls^2*ly^2*x - 4*lx*ly^2*x + 
     (8*lx*ly^2*x)/ep - 16*ls*lx*ly^2*x + (9*lx^2*ly^2*x)/2 + (8*ly^3*x)/9 + 
     (4*ly^3*x)/(3*ep) + (16*lm*ly^3*x)/3 - (8*ls*ly^3*x)/3 - 
     (32*lx*ly^3*x)/3 + (23*ly^4*x)/3 + (2479*x)/(16*N^2) + x/(ep^4*N^2) + 
     (5*x)/(ep^3*N^2) + (73*x)/(4*ep^2*N^2) + (429*x)/(8*ep*N^2) - 
     (6*li3*x)/N^2 + (4*li3*x)/(ep*N^2) + (28*li4*x)/N^2 + 
     (189*lm*x)/(4*N^2) + (2*lm*x)/(ep^3*N^2) + (6*lm*x)/(ep^2*N^2) + 
     (37*lm*x)/(2*ep*N^2) + (4*li3*lm*x)/N^2 - (5*lm^2*x)/N^2 - 
     (2*lm^2*x)/(ep*N^2) - (2*lm^3*x)/(3*ep*N^2) + (lm^4*x)/(2*N^2) - 
     (429*ls*x)/(4*N^2) - (2*ls*x)/(ep^3*N^2) - (10*ls*x)/(ep^2*N^2) - 
     (73*ls*x)/(2*ep*N^2) - (8*li3*ls*x)/N^2 - (37*lm*ls*x)/N^2 - 
     (4*lm*ls*x)/(ep^2*N^2) - (12*lm*ls*x)/(ep*N^2) + (4*lm^2*ls*x)/N^2 + 
     (4*lm^3*ls*x)/(3*N^2) + (73*ls^2*x)/(2*N^2) + (2*ls^2*x)/(ep^2*N^2) + 
     (10*ls^2*x)/(ep*N^2) + (12*lm*ls^2*x)/N^2 + (4*lm*ls^2*x)/(ep*N^2) - 
     (20*ls^3*x)/(3*N^2) - (4*ls^3*x)/(3*ep*N^2) - (8*lm*ls^3*x)/(3*N^2) + 
     (2*ls^4*x)/(3*N^2) - (125*lx*x)/N^2 - (8*lx*x)/(ep^3*N^2) - 
     (22*lx*x)/(ep^2*N^2) - (55*lx*x)/(ep*N^2) + (6*li2*lx*x)/N^2 - 
     (4*li2*lx*x)/(ep*N^2) - (36*li3*lx*x)/N^2 - (19*lm*lx*x)/N^2 - 
     (8*lm*lx*x)/(ep^2*N^2) - (6*lm*lx*x)/(ep*N^2) - (4*li2*lm*lx*x)/N^2 + 
     (3*lm^2*lx*x)/N^2 + (4*lm^2*lx*x)/(ep*N^2) - (4*lm^3*lx*x)/(3*N^2) + 
     (110*ls*lx*x)/N^2 + (16*ls*lx*x)/(ep^2*N^2) + (44*ls*lx*x)/(ep*N^2) + 
     (8*li2*ls*lx*x)/N^2 + (12*lm*ls*lx*x)/N^2 + (16*lm*ls*lx*x)/(ep*N^2) - 
     (8*lm^2*ls*lx*x)/N^2 - (44*ls^2*lx*x)/N^2 - (16*ls^2*lx*x)/(ep*N^2) - 
     (16*lm*ls^2*lx*x)/N^2 + (32*ls^3*lx*x)/(3*N^2) + 
     (14*lx^2*x)/(ep^2*N^2) + (12*lx^2*x)/(ep*N^2) + (22*li2*lx^2*x)/N^2 + 
     (2*lm*lx^2*x)/N^2 + (2*lm*lx^2*x)/(ep*N^2) - (lm^2*lx^2*x)/N^2 - 
     (24*ls*lx^2*x)/N^2 - (28*ls*lx^2*x)/(ep*N^2) - (4*lm*ls*lx^2*x)/N^2 + 
     (28*ls^2*lx^2*x)/N^2 - (14*lx^3*x)/(3*N^2) - (6*lx^3*x)/(ep*N^2) + 
     (12*ls*lx^3*x)/N^2 + (lx^4*x)/(6*N^2) + (67*ly*x)/N^2 + 
     (8*ly*x)/(ep^3*N^2) + (18*ly*x)/(ep^2*N^2) + (41*ly*x)/(ep*N^2) + 
     (40*li3*ly*x)/N^2 + (13*lm*ly*x)/N^2 + (8*lm*ly*x)/(ep^2*N^2) + 
     (2*lm*ly*x)/(ep*N^2) - (lm^2*ly*x)/N^2 - (4*lm^2*ly*x)/(ep*N^2) + 
     (4*lm^3*ly*x)/(3*N^2) - (82*ls*ly*x)/N^2 - (16*ls*ly*x)/(ep^2*N^2) - 
     (36*ls*ly*x)/(ep*N^2) - (4*lm*ls*ly*x)/N^2 - (16*lm*ls*ly*x)/(ep*N^2) + 
     (8*lm^2*ls*ly*x)/N^2 + (36*ls^2*ly*x)/N^2 + (16*ls^2*ly*x)/(ep*N^2) + 
     (16*lm*ls^2*ly*x)/N^2 - (32*ls^3*ly*x)/(3*N^2) - 
     (24*lx*ly*x)/(ep^2*N^2) - (40*li2*lx*ly*x)/N^2 + 
     (48*ls*lx*ly*x)/(ep*N^2) - (48*ls^2*lx*ly*x)/N^2 + 
     (4*lx^2*ly*x)/(ep*N^2) - (2*lm*lx^2*ly*x)/N^2 - (8*ls*lx^2*ly*x)/N^2 + 
     (26*lx^3*ly*x)/(3*N^2) - (37*ly^2*x)/(2*N^2) + (14*ly^2*x)/(ep^2*N^2) + 
     (2*lm*ly^2*x)/N^2 + (2*lm*ly^2*x)/(ep*N^2) - (lm^2*ly^2*x)/N^2 - 
     (28*ls*ly^2*x)/(ep*N^2) - (4*lm*ls*ly^2*x)/N^2 + (28*ls^2*ly^2*x)/N^2 + 
     (3*lx*ly^2*x)/N^2 - (6*lx*ly^2*x)/(ep*N^2) + (12*ls*lx*ly^2*x)/N^2 - 
     (7*lx^2*ly^2*x)/N^2 - (4*ly^3*x)/(3*N^2) + (10*ly^3*x)/(3*ep*N^2) - 
     (8*lm*ly^3*x)/(3*N^2) - (20*ls*ly^3*x)/(3*N^2) + (8*lx*ly^3*x)/N^2 - 
     (71*ly^4*x)/(6*N^2) - (45997*N^2*x)/432 + (3*N^2*x)/ep^4 + 
     (26*N^2*x)/ep^3 + (1003*N^2*x)/(36*ep^2) - (8231*N^2*x)/(216*ep) + 
     12*li3*N^2*x + (8*li3*N^2*x)/ep - 8*li4*N^2*x + (139*lm*N^2*x)/36 + 
     (6*lm*N^2*x)/ep^3 + (76*lm*N^2*x)/(3*ep^2) + (17*lm*N^2*x)/(6*ep) + 
     8*li3*lm*N^2*x + (202*lm^2*N^2*x)/9 - (6*lm^2*N^2*x)/ep - 
     (22*lm^3*N^2*x)/9 - (2*lm^3*N^2*x)/ep + (3*lm^4*N^2*x)/2 + 
     (3277*ls*N^2*x)/36 - (6*ls*N^2*x)/ep^3 - (68*ls*N^2*x)/(3*ep^2) + 
     (317*ls*N^2*x)/(18*ep) - 16*li3*ls*N^2*x + 9*lm*ls*N^2*x - 
     (12*lm*ls*N^2*x)/ep^2 - (64*lm*ls*N^2*x)/(3*ep) - (8*lm^2*ls*N^2*x)/3 + 
     4*lm^3*ls*N^2*x - (493*ls^2*N^2*x)/18 + (6*ls^2*N^2*x)/ep^2 + 
     (8*ls^2*N^2*x)/ep + (20*lm*ls^2*N^2*x)/3 + (12*lm*ls^2*N^2*x)/ep - 
     (4*ls^3*N^2*x)/9 - (4*ls^3*N^2*x)/ep - 8*lm*ls^3*N^2*x + 2*ls^4*N^2*x + 
     146*lx*N^2*x - (16*lx*N^2*x)/ep^3 - (66*lx*N^2*x)/ep^2 + 
     (48*lx*N^2*x)/ep - 12*li2*lx*N^2*x - (8*li2*lx*N^2*x)/ep - 
     24*li3*lx*N^2*x - 38*lm*lx*N^2*x - (16*lm*lx*N^2*x)/ep^2 - 
     (12*lm*lx*N^2*x)/ep - 8*li2*lm*lx*N^2*x + 6*lm^2*lx*N^2*x + 
     (8*lm^2*lx*N^2*x)/ep - (8*lm^3*lx*N^2*x)/3 - 118*ls*lx*N^2*x + 
     (32*ls*lx*N^2*x)/ep^2 + (44*ls*lx*N^2*x)/ep + 16*li2*ls*lx*N^2*x + 
     24*lm*ls*lx*N^2*x + (32*lm*ls*lx*N^2*x)/ep - 16*lm^2*ls*lx*N^2*x - 
     (32*ls^2*lx*N^2*x)/ep - 32*lm*ls^2*lx*N^2*x + (64*ls^3*lx*N^2*x)/3 + 
     (20*lx^2*N^2*x)/ep^2 + (20*lx^2*N^2*x)/ep + 28*li2*lx^2*N^2*x + 
     4*lm*lx^2*N^2*x + (4*lm*lx^2*N^2*x)/ep - 2*lm^2*lx^2*N^2*x - 
     18*ls*lx^2*N^2*x - (40*ls*lx^2*N^2*x)/ep - 8*lm*ls*lx^2*N^2*x + 
     40*ls^2*lx^2*N^2*x - 8*lx^3*N^2*x - (8*lx^3*N^2*x)/ep + 
     16*ls*lx^3*N^2*x + (lx^4*N^2*x)/3 - (829*ly*N^2*x)/9 + 
     (8*ly*N^2*x)/ep^3 + (98*ly*N^2*x)/(3*ep^2) - (193*ly*N^2*x)/(3*ep) - 
     16*li3*ly*N^2*x + 13*lm*ly*N^2*x + (8*lm*ly*N^2*x)/ep^2 + 
     (2*lm*ly*N^2*x)/ep - lm^2*ly*N^2*x - (4*lm^2*ly*N^2*x)/ep + 
     (4*lm^3*ly*N^2*x)/3 + 114*ls*ly*N^2*x - (16*ls*ly*N^2*x)/ep^2 - 
     (20*ls*ly*N^2*x)/(3*ep) - 4*lm*ls*ly*N^2*x - (16*lm*ls*ly*N^2*x)/ep + 
     8*lm^2*ls*ly*N^2*x - (68*ls^2*ly*N^2*x)/3 + (16*ls^2*ly*N^2*x)/ep + 
     16*lm*ls^2*ly*N^2*x - (32*ls^3*ly*N^2*x)/3 - (8*lx*ly*N^2*x)/ep^2 + 
     16*li2*lx*ly*N^2*x + (16*ls*lx*ly*N^2*x)/ep - 16*ls^2*lx*ly*N^2*x - 
     7*lx^2*ly*N^2*x - (2*lx^2*ly*N^2*x)/ep - 4*lm*lx^2*ly*N^2*x + 
     4*ls*lx^2*ly*N^2*x + (44*lx^3*ly*N^2*x)/3 - (281*ly^2*N^2*x)/18 - 
     (2*ly^2*N^2*x)/ep^2 + (8*ly^2*N^2*x)/ep + 2*lm*ly^2*N^2*x + 
     (2*lm*ly^2*N^2*x)/ep - lm^2*ly^2*N^2*x - (4*ls*ly^2*N^2*x)/3 + 
     (4*ls*ly^2*N^2*x)/ep - 4*lm*ls*ly^2*N^2*x - 4*ls^2*ly^2*N^2*x + 
     lx*ly^2*N^2*x - (2*lx*ly^2*N^2*x)/ep + 4*ls*lx*ly^2*N^2*x + 
     5*lx^2*ly^2*N^2*x + (4*ly^3*N^2*x)/9 - (14*ly^3*N^2*x)/(3*ep) - 
     (8*lm*ly^3*N^2*x)/3 + (28*ls*ly^3*N^2*x)/3 + (8*lx*ly^3*N^2*x)/3 + 
     (25*ly^4*N^2*x)/6 - (17845*N^4*x)/1296 - (N^4*x)/ep^4 - 
     (21*N^4*x)/(2*ep^3) - (173*N^4*x)/(36*ep^2) + (9907*N^4*x)/(216*ep) - 
     (13*li3*N^4*x)/3 - (2*li3*N^4*x)/ep + 6*li4*N^4*x + (781*lm*N^4*x)/36 - 
     (2*lm*N^4*x)/ep^3 - (29*lm*N^4*x)/(3*ep^2) + (47*lm*N^4*x)/(6*ep) - 
     2*li3*lm*N^4*x - (247*lm^2*N^4*x)/18 + (2*lm^2*N^4*x)/ep + 
     (11*lm^3*N^4*x)/9 + (2*lm^3*N^4*x)/(3*ep) - (lm^4*N^4*x)/2 - 
     (2003*ls*N^4*x)/108 + (2*ls*N^4*x)/ep^3 + (19*ls*N^4*x)/(3*ep^2) - 
     (487*ls*N^4*x)/(18*ep) + 4*li3*ls*N^4*x - 23*lm*ls*N^4*x + 
     (4*lm*ls*N^4*x)/ep^2 + (14*lm*ls*N^4*x)/(3*ep) + (10*lm^2*ls*N^4*x)/3 - 
     (4*lm^3*ls*N^4*x)/3 + (37*ls^2*N^4*x)/2 - (2*ls^2*N^4*x)/ep^2 + 
     (ls^2*N^4*x)/ep + (8*lm*ls^2*N^4*x)/3 - (4*lm*ls^2*N^4*x)/ep - 
     (28*ls^3*N^4*x)/9 + (4*ls^3*N^4*x)/(3*ep) + (8*lm*ls^3*N^4*x)/3 - 
     (2*ls^4*N^4*x)/3 - (139*lx*N^4*x)/2 + (4*lx*N^4*x)/ep^3 + 
     (55*lx*N^4*x)/(3*ep^2) - (151*lx*N^4*x)/(6*ep) + (13*li2*lx*N^4*x)/3 + 
     (2*li2*lx*N^4*x)/ep + 4*li3*lx*N^4*x + (19*lm*lx*N^4*x)/2 + 
     (4*lm*lx*N^4*x)/ep^2 + (3*lm*lx*N^4*x)/ep + 2*li2*lm*lx*N^4*x - 
     (3*lm^2*lx*N^4*x)/2 - (2*lm^2*lx*N^4*x)/ep + (2*lm^3*lx*N^4*x)/3 + 
     (173*ls*lx*N^4*x)/3 - (8*ls*lx*N^4*x)/ep^2 - (22*ls*lx*N^4*x)/(3*ep) - 
     4*li2*ls*lx*N^4*x - 6*lm*ls*lx*N^4*x - (8*lm*ls*lx*N^4*x)/ep + 
     4*lm^2*ls*lx*N^4*x - (22*ls^2*lx*N^4*x)/3 + (8*ls^2*lx*N^4*x)/ep + 
     8*lm*ls^2*lx*N^4*x - (16*ls^3*lx*N^4*x)/3 - (5*lx^2*N^4*x)/ep^2 - 
     (5*lx^2*N^4*x)/ep - 7*li2*lx^2*N^4*x - lm*lx^2*N^4*x - 
     (lm*lx^2*N^4*x)/ep + (lm^2*lx^2*N^4*x)/2 + (8*ls*lx^2*N^4*x)/3 + 
     (10*ls*lx^2*N^4*x)/ep + 2*lm*ls*lx^2*N^4*x - 10*ls^2*lx^2*N^4*x + 
     (13*lx^3*N^4*x)/6 + (2*lx^3*N^4*x)/ep - 4*ls*lx^3*N^4*x - 
     (lx^4*N^4*x)/12 + 10*li3*ly*N^4*x - 10*li2*lx*ly*N^4*x + 
     (13*lx^2*ly*N^4*x)/6 + (lx^2*ly*N^4*x)/ep + lm*lx^2*ly*N^4*x - 
     2*ls*lx^2*ly*N^4*x - 4*lx^3*ly*N^4*x - (5*lx^2*ly^2*N^4*x)/2 - 
     (5809*nh*x)/(81*N) - (20*nh*x)/(9*ep^2*N) - (262*nh*x)/(27*ep*N) - 
     (16*li3*nh*x)/(3*N) - (152*lm*nh*x)/(9*N) + (4*lm*nh*x)/(3*ep^2*N) + 
     (10*lm*nh*x)/(9*ep*N) - (37*lm^2*nh*x)/(9*N) + (2*lm^2*nh*x)/(3*ep*N) - 
     (14*lm^3*nh*x)/(9*N) + (902*ls*nh*x)/(27*N) + (8*ls*nh*x)/(3*ep^2*N) + 
     (100*ls*nh*x)/(9*ep*N) - (8*lm*ls*nh*x)/(9*N) - (8*lm^2*ls*nh*x)/(3*N) - 
     (130*ls^2*nh*x)/(9*N) - (4*ls^2*nh*x)/(ep*N) - (4*lm*ls^2*nh*x)/(3*N) + 
     (28*ls^3*nh*x)/(9*N) + (1088*lx*nh*x)/(27*N) + (80*lx*nh*x)/(9*ep*N) + 
     (16*li2*lx*nh*x)/(3*N) + (80*lm*lx*nh*x)/(9*N) - 
     (16*lm*lx*nh*x)/(3*ep*N) + (16*lm^2*lx*nh*x)/(3*N) - 
     (184*ls*lx*nh*x)/(9*N) - (32*ls*lx*nh*x)/(3*ep*N) + 
     (32*lm*ls*lx*nh*x)/(3*N) + (16*ls^2*lx*nh*x)/N - (52*lx^2*nh*x)/(9*N) + 
     (8*ls*lx^2*nh*x)/(3*N) - (704*ly*nh*x)/(27*N) - (80*ly*nh*x)/(9*ep*N) - 
     (80*lm*ly*nh*x)/(9*N) + (16*lm*ly*nh*x)/(3*ep*N) - 
     (16*lm^2*ly*nh*x)/(3*N) + (136*ls*ly*nh*x)/(9*N) + 
     (32*ls*ly*nh*x)/(3*ep*N) - (32*lm*ls*ly*nh*x)/(3*N) - 
     (16*ls^2*ly*nh*x)/N + (8*lx^2*ly*nh*x)/(3*N) - (52*ly^2*nh*x)/(9*N) + 
     (8*ls*ly^2*nh*x)/(3*N) + (16*ly^3*nh*x)/(9*N) + (6148*N*nh*x)/81 + 
     (40*N*nh*x)/(9*ep^2) + (524*N*nh*x)/(27*ep) + 8*li3*N*nh*x + 
     (304*lm*N*nh*x)/9 - (8*lm*N*nh*x)/(3*ep^2) - (20*lm*N*nh*x)/(9*ep) + 
     (74*lm^2*N*nh*x)/9 - (4*lm^2*N*nh*x)/(3*ep) + (28*lm^3*N*nh*x)/9 - 
     (56*ls*N*nh*x)/3 - (16*ls*N*nh*x)/(3*ep^2) - (200*ls*N*nh*x)/(9*ep) + 
     (16*lm*ls*N*nh*x)/9 + (16*lm^2*ls*N*nh*x)/3 + (172*ls^2*N*nh*x)/9 + 
     (8*ls^2*N*nh*x)/ep + (8*lm*ls^2*N*nh*x)/3 - (56*ls^3*N*nh*x)/9 - 
     (544*lx*N*nh*x)/9 - (40*lx*N*nh*x)/(3*ep) - 8*li2*lx*N*nh*x - 
     (40*lm*lx*N*nh*x)/3 + (8*lm*lx*N*nh*x)/ep - 8*lm^2*lx*N*nh*x + 
     (92*ls*lx*N*nh*x)/3 + (16*ls*lx*N*nh*x)/ep - 16*lm*ls*lx*N*nh*x - 
     24*ls^2*lx*N*nh*x + (26*lx^2*N*nh*x)/3 - 4*ls*lx^2*N*nh*x + 
     (704*ly*N*nh*x)/27 + (80*ly*N*nh*x)/(9*ep) + (80*lm*ly*N*nh*x)/9 - 
     (16*lm*ly*N*nh*x)/(3*ep) + (16*lm^2*ly*N*nh*x)/3 - 
     (136*ls*ly*N*nh*x)/9 - (32*ls*ly*N*nh*x)/(3*ep) + 
     (32*lm*ls*ly*N*nh*x)/3 + 16*ls^2*ly*N*nh*x - 4*lx^2*ly*N*nh*x + 
     (52*ly^2*N*nh*x)/9 - (8*ls*ly^2*N*nh*x)/3 - (16*ly^3*N*nh*x)/9 - 
     (113*N^3*nh*x)/27 - (20*N^3*nh*x)/(9*ep^2) - (262*N^3*nh*x)/(27*ep) - 
     (8*li3*N^3*nh*x)/3 - (152*lm*N^3*nh*x)/9 + (4*lm*N^3*nh*x)/(3*ep^2) + 
     (10*lm*N^3*nh*x)/(9*ep) - (37*lm^2*N^3*nh*x)/9 + 
     (2*lm^2*N^3*nh*x)/(3*ep) - (14*lm^3*N^3*nh*x)/9 - (398*ls*N^3*nh*x)/27 + 
     (8*ls*N^3*nh*x)/(3*ep^2) + (100*ls*N^3*nh*x)/(9*ep) - 
     (8*lm*ls*N^3*nh*x)/9 - (8*lm^2*ls*N^3*nh*x)/3 - (14*ls^2*N^3*nh*x)/3 - 
     (4*ls^2*N^3*nh*x)/ep - (4*lm*ls^2*N^3*nh*x)/3 + (28*ls^3*N^3*nh*x)/9 + 
     (544*lx*N^3*nh*x)/27 + (40*lx*N^3*nh*x)/(9*ep) + (8*li2*lx*N^3*nh*x)/3 + 
     (40*lm*lx*N^3*nh*x)/9 - (8*lm*lx*N^3*nh*x)/(3*ep) + 
     (8*lm^2*lx*N^3*nh*x)/3 - (92*ls*lx*N^3*nh*x)/9 - 
     (16*ls*lx*N^3*nh*x)/(3*ep) + (16*lm*ls*lx*N^3*nh*x)/3 + 
     8*ls^2*lx*N^3*nh*x - (26*lx^2*N^3*nh*x)/9 + (4*ls*lx^2*N^3*nh*x)/3 + 
     (4*lx^2*ly*N^3*nh*x)/3 + (200*nh^2*x)/81 - (80*ls*nh^2*x)/27 + 
     (8*ls^2*nh^2*x)/9 - (200*N^2*nh^2*x)/81 + (80*ls*N^2*nh^2*x)/27 - 
     (8*ls^2*N^2*nh^2*x)/9 - (13963*nl*x)/(324*N) + (nl*x)/(ep^3*N) - 
     (10*nl*x)/(9*ep^2*N) - (649*nl*x)/(54*ep*N) - (16*li3*nl*x)/(3*N) - 
     (73*lm*nl*x)/(9*N) + (2*lm*nl*x)/(3*ep^2*N) - (10*lm*nl*x)/(3*ep*N) + 
     (23*lm^2*nl*x)/(9*N) - (2*lm^3*nl*x)/(9*N) + (1027*ls*nl*x)/(27*N) + 
     (2*ls*nl*x)/(3*ep^2*N) + (80*ls*nl*x)/(9*ep*N) + (8*lm*ls*nl*x)/N + 
     (4*lm*ls*nl*x)/(3*ep*N) - (4*lm^2*ls*nl*x)/(3*N) - 
     (110*ls^2*nl*x)/(9*N) - (2*ls^2*nl*x)/(ep*N) - (8*lm*ls^2*nl*x)/(3*N) + 
     (16*ls^3*nl*x)/(9*N) + (32*lx*nl*x)/N - (8*lx*nl*x)/(3*ep^2*N) + 
     (40*lx*nl*x)/(3*ep*N) + (16*li2*lx*nl*x)/(3*N) - (88*ls*lx*nl*x)/(3*N) - 
     (16*ls*lx*nl*x)/(3*ep*N) + (32*ls^2*lx*nl*x)/(3*N) - 
     (52*lx^2*nl*x)/(9*N) + (8*ls*lx^2*nl*x)/(3*N) - (160*ly*nl*x)/(9*N) + 
     (8*ly*nl*x)/(3*ep^2*N) - (40*ly*nl*x)/(3*ep*N) + (24*ls*ly*nl*x)/N + 
     (16*ls*ly*nl*x)/(3*ep*N) - (32*ls^2*ly*nl*x)/(3*N) + 
     (8*lx^2*ly*nl*x)/(3*N) - (52*ly^2*nl*x)/(9*N) + (8*ls*ly^2*nl*x)/(3*N) + 
     (16*ly^3*nl*x)/(9*N) + (3023*N*nl*x)/162 - (2*N*nl*x)/ep^3 + 
     (20*N*nl*x)/(9*ep^2) + (649*N*nl*x)/(27*ep) + 8*li3*N*nl*x + 
     (146*lm*N*nl*x)/9 - (4*lm*N*nl*x)/(3*ep^2) + (20*lm*N*nl*x)/(3*ep) - 
     (46*lm^2*N*nl*x)/9 + (4*lm^3*N*nl*x)/9 - (754*ls*N*nl*x)/27 - 
     (4*ls*N*nl*x)/(3*ep^2) - (160*ls*N*nl*x)/(9*ep) - 16*lm*ls*N*nl*x - 
     (8*lm*ls*N*nl*x)/(3*ep) + (8*lm^2*ls*N*nl*x)/3 + (44*ls^2*N*nl*x)/3 + 
     (4*ls^2*N*nl*x)/ep + (16*lm*ls^2*N*nl*x)/3 - (32*ls^3*N*nl*x)/9 - 
     48*lx*N*nl*x + (4*lx*N*nl*x)/ep^2 - (20*lx*N*nl*x)/ep - 
     8*li2*lx*N*nl*x + 44*ls*lx*N*nl*x + (8*ls*lx*N*nl*x)/ep - 
     16*ls^2*lx*N*nl*x + (26*lx^2*N*nl*x)/3 - 4*ls*lx^2*N*nl*x + 
     (160*ly*N*nl*x)/9 - (8*ly*N*nl*x)/(3*ep^2) + (40*ly*N*nl*x)/(3*ep) - 
     24*ls*ly*N*nl*x - (16*ls*ly*N*nl*x)/(3*ep) + (32*ls^2*ly*N*nl*x)/3 - 
     4*lx^2*ly*N*nl*x + (52*ly^2*N*nl*x)/9 - (8*ls*ly^2*N*nl*x)/3 - 
     (16*ly^3*N*nl*x)/9 + (2639*N^3*nl*x)/108 + (N^3*nl*x)/ep^3 - 
     (10*N^3*nl*x)/(9*ep^2) - (649*N^3*nl*x)/(54*ep) - (8*li3*N^3*nl*x)/3 - 
     (73*lm*N^3*nl*x)/9 + (2*lm*N^3*nl*x)/(3*ep^2) - 
     (10*lm*N^3*nl*x)/(3*ep) + (23*lm^2*N^3*nl*x)/9 - (2*lm^3*N^3*nl*x)/9 - 
     (91*ls*N^3*nl*x)/9 + (2*ls*N^3*nl*x)/(3*ep^2) + 
     (80*ls*N^3*nl*x)/(9*ep) + 8*lm*ls*N^3*nl*x + (4*lm*ls*N^3*nl*x)/(3*ep) - 
     (4*lm^2*ls*N^3*nl*x)/3 - (22*ls^2*N^3*nl*x)/9 - (2*ls^2*N^3*nl*x)/ep - 
     (8*lm*ls^2*N^3*nl*x)/3 + (16*ls^3*N^3*nl*x)/9 + 16*lx*N^3*nl*x - 
     (4*lx*N^3*nl*x)/(3*ep^2) + (20*lx*N^3*nl*x)/(3*ep) + 
     (8*li2*lx*N^3*nl*x)/3 - (44*ls*lx*N^3*nl*x)/3 - 
     (8*ls*lx*N^3*nl*x)/(3*ep) + (16*ls^2*lx*N^3*nl*x)/3 - 
     (26*lx^2*N^3*nl*x)/9 + (4*ls*lx^2*N^3*nl*x)/3 + (4*lx^2*ly*N^3*nl*x)/3 + 
     (400*nh*nl*x)/81 - (160*ls*nh*nl*x)/27 + (16*ls^2*nh*nl*x)/9 - 
     (400*N^2*nh*nl*x)/81 + (160*ls*N^2*nh*nl*x)/27 - 
     (16*ls^2*N^2*nh*nl*x)/9 + (200*nl^2*x)/81 - (80*ls*nl^2*x)/27 + 
     (8*ls^2*nl^2*x)/9 - (200*N^2*nl^2*x)/81 + (80*ls*N^2*nl^2*x)/27 - 
     (8*ls^2*N^2*nl^2*x)/9 + (1355*Pi^2*x)/216 + (28*Pi^2*x)/(3*ep^2) + 
     (509*Pi^2*x)/(36*ep) + 8*l2*Pi^2*x - (103*li2*Pi^2*x)/3 + 
     (10*lm*Pi^2*x)/3 + (14*lm*Pi^2*x)/(3*ep) - (8*lm^2*Pi^2*x)/3 - 
     (179*ls*Pi^2*x)/18 - (56*ls*Pi^2*x)/(3*ep) - (28*lm*ls*Pi^2*x)/3 + 
     (56*ls^2*Pi^2*x)/3 - (617*lx*Pi^2*x)/18 - (103*lx*Pi^2*x)/(3*ep) - 
     5*lm*lx*Pi^2*x + (206*ls*lx*Pi^2*x)/3 + (239*lx^2*Pi^2*x)/6 + 
     (124*ly*Pi^2*x)/3 + (48*ly*Pi^2*x)/ep + 12*lm*ly*Pi^2*x - 
     96*ls*ly*Pi^2*x - (223*lx*ly*Pi^2*x)/3 + (20*ly^2*Pi^2*x)/3 - 
     (285*Pi^2*x)/(8*N^2) - (13*Pi^2*x)/(2*ep^2*N^2) - 
     (34*Pi^2*x)/(3*ep*N^2) - (4*l2*Pi^2*x)/N^2 + (104*li2*Pi^2*x)/(3*N^2) - 
     (4*lm*Pi^2*x)/(3*N^2) - (7*lm*Pi^2*x)/(3*ep*N^2) + 
     (4*lm^2*Pi^2*x)/(3*N^2) + (68*ls*Pi^2*x)/(3*N^2) + 
     (13*ls*Pi^2*x)/(ep*N^2) + (14*lm*ls*Pi^2*x)/(3*N^2) - 
     (13*ls^2*Pi^2*x)/N^2 + (26*lx*Pi^2*x)/N^2 + (62*lx*Pi^2*x)/(3*ep*N^2) + 
     (2*lm*lx*Pi^2*x)/N^2 - (124*ls*lx*Pi^2*x)/(3*N^2) - 
     (68*lx^2*Pi^2*x)/(3*N^2) - (60*ly*Pi^2*x)/N^2 - 
     (122*ly*Pi^2*x)/(3*ep*N^2) - (6*lm*ly*Pi^2*x)/N^2 + 
     (244*ls*ly*Pi^2*x)/(3*N^2) + (178*lx*ly*Pi^2*x)/(3*N^2) - 
     (58*ly^2*Pi^2*x)/(3*N^2) + (6599*N^2*Pi^2*x)/216 - 
     (19*N^2*Pi^2*x)/(6*ep^2) - (53*N^2*Pi^2*x)/(18*ep) - 4*l2*N^2*Pi^2*x - 
     4*li2*N^2*Pi^2*x - (8*lm*N^2*Pi^2*x)/3 - (7*lm*N^2*Pi^2*x)/(3*ep) + 
     (4*lm^2*N^2*Pi^2*x)/3 - (145*ls*N^2*Pi^2*x)/9 + 
     (19*ls*N^2*Pi^2*x)/(3*ep) + (14*lm*ls*N^2*Pi^2*x)/3 - 
     (19*ls^2*N^2*Pi^2*x)/3 + (16*lx*N^2*Pi^2*x)/3 + 
     (46*lx*N^2*Pi^2*x)/(3*ep) + 4*lm*lx*N^2*Pi^2*x - 
     (92*ls*lx*N^2*Pi^2*x)/3 - (64*lx^2*N^2*Pi^2*x)/3 + 
     (56*ly*N^2*Pi^2*x)/3 - (22*ly*N^2*Pi^2*x)/(3*ep) - 6*lm*ly*N^2*Pi^2*x + 
     (44*ls*ly*N^2*Pi^2*x)/3 + (34*lx*ly*N^2*Pi^2*x)/3 + 
     (38*ly^2*N^2*Pi^2*x)/3 - (259*N^4*Pi^2*x)/216 + (N^4*Pi^2*x)/(3*ep^2) + 
     (5*N^4*Pi^2*x)/(36*ep) + (11*li2*N^4*Pi^2*x)/3 + (2*lm*N^4*Pi^2*x)/3 + 
     (61*ls*N^4*Pi^2*x)/18 - (2*ls*N^4*Pi^2*x)/(3*ep) + 
     (2*ls^2*N^4*Pi^2*x)/3 + (53*lx*N^4*Pi^2*x)/18 - 
     (5*lx*N^4*Pi^2*x)/(3*ep) - lm*lx*N^4*Pi^2*x + (10*ls*lx*N^4*Pi^2*x)/3 + 
     (25*lx^2*N^4*Pi^2*x)/6 + (11*lx*ly*N^4*Pi^2*x)/3 + 
     (391*nh*Pi^2*x)/(27*N) + (10*nh*Pi^2*x)/(3*ep*N) - (10*ls*nh*Pi^2*x)/N - 
     (64*lx*nh*Pi^2*x)/(9*N) + (128*ly*nh*Pi^2*x)/(9*N) - 
     (350*N*nh*Pi^2*x)/27 - (4*N*nh*Pi^2*x)/ep + 12*ls*N*nh*Pi^2*x + 
     (32*lx*N*nh*Pi^2*x)/3 - (128*ly*N*nh*Pi^2*x)/9 - (41*N^3*nh*Pi^2*x)/27 + 
     (2*N^3*nh*Pi^2*x)/(3*ep) - 2*ls*N^3*nh*Pi^2*x - 
     (32*lx*N^3*nh*Pi^2*x)/9 - (8*nh^2*Pi^2*x)/9 + (8*N^2*nh^2*Pi^2*x)/9 + 
     (404*nl*Pi^2*x)/(27*N) + (59*nl*Pi^2*x)/(18*ep*N) + 
     (lm*nl*Pi^2*x)/(3*N) - (89*ls*nl*Pi^2*x)/(9*N) - 
     (68*lx*nl*Pi^2*x)/(9*N) + (44*ly*nl*Pi^2*x)/(3*N) - 
     (376*N*nl*Pi^2*x)/27 - (35*N*nl*Pi^2*x)/(9*ep) - (2*lm*N*nl*Pi^2*x)/3 + 
     (106*ls*N*nl*Pi^2*x)/9 + (34*lx*N*nl*Pi^2*x)/3 - (44*ly*N*nl*Pi^2*x)/3 - 
     (28*N^3*nl*Pi^2*x)/27 + (11*N^3*nl*Pi^2*x)/(18*ep) + 
     (lm*N^3*nl*Pi^2*x)/3 - (17*ls*N^3*nl*Pi^2*x)/9 - 
     (34*lx*N^3*nl*Pi^2*x)/9 - (16*nh*nl*Pi^2*x)/9 + 
     (16*N^2*nh*nl*Pi^2*x)/9 - (8*nl^2*Pi^2*x)/9 + (8*N^2*nl^2*Pi^2*x)/9 + 
     (679*Pi^4*x)/360 + (191*Pi^4*x)/(360*N^2) - (289*N^2*Pi^4*x)/120 - 
     (N^4*Pi^4*x)/120 + (28*s12*x)/3 - (24*s12*x)/ep - 24*lm*s12*x + 
     48*ls*s12*x + 130*lx*s12*x + (22*s12*x)/N^2 + (12*s12*x)/(ep*N^2) + 
     (12*lm*s12*x)/N^2 - (24*ls*s12*x)/N^2 - (112*lx*s12*x)/N^2 + 
     (16*ly*s12*x)/N^2 - (94*N^2*s12*x)/3 + (12*N^2*s12*x)/ep + 
     12*lm*N^2*s12*x - 24*ls*N^2*s12*x - 8*lx*N^2*s12*x - 16*ly*N^2*s12*x - 
     10*lx*N^4*s12*x - (16*nh*s12*x)/(3*N) + (16*N*nh*s12*x)/3 - 
     (16*nl*s12*x)/(3*N) + (16*N*nl*s12*x)/3 + 120*s13*x - (124*s13*x)/N^2 + 
     4*N^2*s13*x - 162*s22*x + (112*s22*x)/N^2 + 40*N^2*s22*x + 
     10*N^4*s22*x + (369*lx^2*x)/(8*(-1 + x)) - 
     (201*lx^2*x)/(4*N^2*(-1 + x)) + (31*lx^2*N^2*x)/(2*(-1 + x)) - 
     (91*lx^2*N^4*x)/(8*(-1 + x)) + (44963*x^2)/1296 + (3*x^2)/ep^4 + 
     (41*x^2)/(2*ep^3) + (1487*x^2)/(36*ep^2) + (13259*x^2)/(216*ep) + 
     (62*li3*x^2)/3 + (20*li3*x^2)/ep + 36*li4*x^2 + (2621*lm*x^2)/36 + 
     (6*lm*x^2)/ep^3 + (65*lm*x^2)/(3*ep^2) + (175*lm*x^2)/(6*ep) + 
     20*li3*lm*x^2 + (67*lm^2*x^2)/18 - (6*lm^2*x^2)/ep - (11*lm^3*x^2)/9 - 
     (2*lm^3*x^2)/ep + (3*lm^4*x^2)/2 - (3755*ls*x^2)/108 - (6*ls*x^2)/ep^3 - 
     (79*ls*x^2)/(3*ep^2) - (827*ls*x^2)/(18*ep) - 40*li3*ls*x^2 - 
     51*lm*ls*x^2 - (12*lm*ls*x^2)/ep^2 - (86*lm*ls*x^2)/(3*ep) + 
     (14*lm^2*ls*x^2)/3 + 4*lm^3*ls*x^2 + (497*ls^2*x^2)/18 + 
     (6*ls^2*x^2)/ep^2 + (19*ls^2*x^2)/ep + (64*lm*ls^2*x^2)/3 + 
     (12*lm*ls^2*x^2)/ep - (92*ls^3*x^2)/9 - (4*ls^3*x^2)/ep - 
     8*lm*ls^3*x^2 + 2*ls^4*x^2 - (256*lx*x^2)/9 - (20*lx*x^2)/ep^3 - 
     (194*lx*x^2)/(3*ep^2) - (44*lx*x^2)/(3*ep) - (62*li2*lx*x^2)/3 - 
     (20*li2*lx*x^2)/ep - 104*li3*lx*x^2 - 40*lm*lx*x^2 - 
     (20*lm*lx*x^2)/ep^2 - (10*lm*lx*x^2)/ep - 20*li2*lm*lx*x^2 + 
     5*lm^2*lx*x^2 + (10*lm^2*lx*x^2)/ep - (10*lm^3*lx*x^2)/3 + 
     (88*ls*lx*x^2)/3 + (40*ls*lx*x^2)/ep^2 + (212*ls*lx*x^2)/(3*ep) + 
     40*li2*ls*lx*x^2 + 20*lm*ls*lx*x^2 + (40*lm*ls*lx*x^2)/ep - 
     20*lm^2*ls*lx*x^2 - (124*ls^2*lx*x^2)/3 - (40*ls^2*lx*x^2)/ep - 
     40*lm*ls^2*lx*x^2 + (80*ls^3*lx*x^2)/3 + (24*lx^2*x^2)/ep^2 + 
     86*li2*lx^2*x^2 - (48*ls*lx^2*x^2)/ep + 48*ls^2*lx^2*x^2 + 
     (31*lx^3*x^2)/9 + (10*lx^3*x^2)/(3*ep) + (10*lm*lx^3*x^2)/3 - 
     (20*ls*lx^3*x^2)/3 - 12*lx^4*x^2 - (176*ly*x^2)/9 + (16*ly*x^2)/ep^3 + 
     (164*ly*x^2)/(3*ep^2) - (28*ly*x^2)/(3*ep) + 52*li3*ly*x^2 + 
     32*lm*ly*x^2 + (16*lm*ly*x^2)/ep^2 + (8*lm*ly*x^2)/ep - 4*lm^2*ly*x^2 - 
     (8*lm^2*ly*x^2)/ep + (8*lm^3*ly*x^2)/3 + (56*ls*ly*x^2)/3 - 
     (32*ls*ly*x^2)/ep^2 - (152*ls*ly*x^2)/(3*ep) - 16*lm*ls*ly*x^2 - 
     (32*lm*ls*ly*x^2)/ep + 16*lm^2*ls*ly*x^2 + (64*ls^2*ly*x^2)/3 + 
     (32*ls^2*ly*x^2)/ep + 32*lm*ls^2*ly*x^2 - (64*ls^3*ly*x^2)/3 - 
     (32*lx*ly*x^2)/ep^2 - 52*li2*lx*ly*x^2 + (64*ls*lx*ly*x^2)/ep - 
     64*ls^2*lx*ly*x^2 - (31*lx^2*ly*x^2)/3 - (10*lx^2*ly*x^2)/ep - 
     10*lm*lx^2*ly*x^2 + 20*ls*lx^2*ly*x^2 + (136*lx^3*ly*x^2)/3 + 
     (8*ly^2*x^2)/ep^2 - (16*ls*ly^2*x^2)/ep + 16*ls^2*ly^2*x^2 - 
     21*lx^2*ly^2*x^2 - (16*ly^3*x^2)/9 - (8*ly^3*x^2)/(3*ep) - 
     (8*lm*ly^3*x^2)/3 + (16*ls*ly^3*x^2)/3 + (16*lx*ly^3*x^2)/3 - 
     4*ly^4*x^2 - (2479*x^2)/(16*N^2) - x^2/(ep^4*N^2) - (5*x^2)/(ep^3*N^2) - 
     (73*x^2)/(4*ep^2*N^2) - (429*x^2)/(8*ep*N^2) - (20*li3*x^2)/N^2 - 
     (8*li3*x^2)/(ep*N^2) - (24*li4*x^2)/N^2 - (189*lm*x^2)/(4*N^2) - 
     (2*lm*x^2)/(ep^3*N^2) - (6*lm*x^2)/(ep^2*N^2) - (37*lm*x^2)/(2*ep*N^2) - 
     (8*li3*lm*x^2)/N^2 + (5*lm^2*x^2)/N^2 + (2*lm^2*x^2)/(ep*N^2) + 
     (2*lm^3*x^2)/(3*ep*N^2) - (lm^4*x^2)/(2*N^2) + (429*ls*x^2)/(4*N^2) + 
     (2*ls*x^2)/(ep^3*N^2) + (10*ls*x^2)/(ep^2*N^2) + 
     (73*ls*x^2)/(2*ep*N^2) + (16*li3*ls*x^2)/N^2 + (37*lm*ls*x^2)/N^2 + 
     (4*lm*ls*x^2)/(ep^2*N^2) + (12*lm*ls*x^2)/(ep*N^2) - 
     (4*lm^2*ls*x^2)/N^2 - (4*lm^3*ls*x^2)/(3*N^2) - (73*ls^2*x^2)/(2*N^2) - 
     (2*ls^2*x^2)/(ep^2*N^2) - (10*ls^2*x^2)/(ep*N^2) - 
     (12*lm*ls^2*x^2)/N^2 - (4*lm*ls^2*x^2)/(ep*N^2) + 
     (20*ls^3*x^2)/(3*N^2) + (4*ls^3*x^2)/(3*ep*N^2) + 
     (8*lm*ls^3*x^2)/(3*N^2) - (2*ls^4*x^2)/(3*N^2) + (96*lx*x^2)/N^2 + 
     (8*lx*x^2)/(ep^3*N^2) + (20*lx*x^2)/(ep^2*N^2) + (48*lx*x^2)/(ep*N^2) + 
     (20*li2*lx*x^2)/N^2 + (8*li2*lx*x^2)/(ep*N^2) + (56*li3*lx*x^2)/N^2 + 
     (16*lm*lx*x^2)/N^2 + (8*lm*lx*x^2)/(ep^2*N^2) + (4*lm*lx*x^2)/(ep*N^2) + 
     (8*li2*lm*lx*x^2)/N^2 - (2*lm^2*lx*x^2)/N^2 - (4*lm^2*lx*x^2)/(ep*N^2) + 
     (4*lm^3*lx*x^2)/(3*N^2) - (96*ls*lx*x^2)/N^2 - 
     (16*ls*lx*x^2)/(ep^2*N^2) - (40*ls*lx*x^2)/(ep*N^2) - 
     (16*li2*ls*lx*x^2)/N^2 - (8*lm*ls*lx*x^2)/N^2 - 
     (16*lm*ls*lx*x^2)/(ep*N^2) + (8*lm^2*ls*lx*x^2)/N^2 + 
     (40*ls^2*lx*x^2)/N^2 + (16*ls^2*lx*x^2)/(ep*N^2) + 
     (16*lm*ls^2*lx*x^2)/N^2 - (32*ls^3*lx*x^2)/(3*N^2) - 
     (12*lx^2*x^2)/(ep^2*N^2) - (44*li2*lx^2*x^2)/N^2 + 
     (24*ls*lx^2*x^2)/(ep*N^2) - (24*ls^2*lx^2*x^2)/N^2 - 
     (10*lx^3*x^2)/(3*N^2) - (4*lx^3*x^2)/(3*ep*N^2) - 
     (4*lm*lx^3*x^2)/(3*N^2) + (8*ls*lx^3*x^2)/(3*N^2) + (6*lx^4*x^2)/N^2 - 
     (96*ly*x^2)/N^2 - (8*ly*x^2)/(ep^3*N^2) - (20*ly*x^2)/(ep^2*N^2) - 
     (48*ly*x^2)/(ep*N^2) - (32*li3*ly*x^2)/N^2 - (16*lm*ly*x^2)/N^2 - 
     (8*lm*ly*x^2)/(ep^2*N^2) - (4*lm*ly*x^2)/(ep*N^2) + 
     (2*lm^2*ly*x^2)/N^2 + (4*lm^2*ly*x^2)/(ep*N^2) - 
     (4*lm^3*ly*x^2)/(3*N^2) + (96*ls*ly*x^2)/N^2 + 
     (16*ls*ly*x^2)/(ep^2*N^2) + (40*ls*ly*x^2)/(ep*N^2) + 
     (8*lm*ls*ly*x^2)/N^2 + (16*lm*ls*ly*x^2)/(ep*N^2) - 
     (8*lm^2*ls*ly*x^2)/N^2 - (40*ls^2*ly*x^2)/N^2 - 
     (16*ls^2*ly*x^2)/(ep*N^2) - (16*lm*ls^2*ly*x^2)/N^2 + 
     (32*ls^3*ly*x^2)/(3*N^2) + (24*lx*ly*x^2)/(ep^2*N^2) + 
     (32*li2*lx*ly*x^2)/N^2 - (48*ls*lx*ly*x^2)/(ep*N^2) + 
     (48*ls^2*lx*ly*x^2)/N^2 + (10*lx^2*ly*x^2)/N^2 + 
     (4*lx^2*ly*x^2)/(ep*N^2) + (4*lm*lx^2*ly*x^2)/N^2 - 
     (8*ls*lx^2*ly*x^2)/N^2 - (24*lx^3*ly*x^2)/N^2 - 
     (12*ly^2*x^2)/(ep^2*N^2) + (24*ls*ly^2*x^2)/(ep*N^2) - 
     (24*ls^2*ly^2*x^2)/N^2 + (14*lx^2*ly^2*x^2)/N^2 + 
     (10*ly^3*x^2)/(3*N^2) + (4*ly^3*x^2)/(3*ep*N^2) + 
     (4*lm*ly^3*x^2)/(3*N^2) - (8*ls*ly^3*x^2)/(3*N^2) - 
     (4*lx*ly^3*x^2)/N^2 + (6*ly^4*x^2)/N^2 + (45997*N^2*x^2)/432 - 
     (3*N^2*x^2)/ep^4 - (26*N^2*x^2)/ep^3 - (1003*N^2*x^2)/(36*ep^2) + 
     (8231*N^2*x^2)/(216*ep) + 4*li3*N^2*x^2 - (16*li3*N^2*x^2)/ep - 
     16*li4*N^2*x^2 - (139*lm*N^2*x^2)/36 - (6*lm*N^2*x^2)/ep^3 - 
     (76*lm*N^2*x^2)/(3*ep^2) - (17*lm*N^2*x^2)/(6*ep) - 16*li3*lm*N^2*x^2 - 
     (202*lm^2*N^2*x^2)/9 + (6*lm^2*N^2*x^2)/ep + (22*lm^3*N^2*x^2)/9 + 
     (2*lm^3*N^2*x^2)/ep - (3*lm^4*N^2*x^2)/2 - (3277*ls*N^2*x^2)/36 + 
     (6*ls*N^2*x^2)/ep^3 + (68*ls*N^2*x^2)/(3*ep^2) - 
     (317*ls*N^2*x^2)/(18*ep) + 32*li3*ls*N^2*x^2 - 9*lm*ls*N^2*x^2 + 
     (12*lm*ls*N^2*x^2)/ep^2 + (64*lm*ls*N^2*x^2)/(3*ep) + 
     (8*lm^2*ls*N^2*x^2)/3 - 4*lm^3*ls*N^2*x^2 + (493*ls^2*N^2*x^2)/18 - 
     (6*ls^2*N^2*x^2)/ep^2 - (8*ls^2*N^2*x^2)/ep - (20*lm*ls^2*N^2*x^2)/3 - 
     (12*lm*ls^2*N^2*x^2)/ep + (4*ls^3*N^2*x^2)/9 + (4*ls^3*N^2*x^2)/ep + 
     8*lm*ls^3*N^2*x^2 - 2*ls^4*N^2*x^2 - (376*lx*N^2*x^2)/3 + 
     (16*lx*N^2*x^2)/ep^3 + (62*lx*N^2*x^2)/ep^2 - (62*lx*N^2*x^2)/ep - 
     4*li2*lx*N^2*x^2 + (16*li2*lx*N^2*x^2)/ep + 64*li3*lx*N^2*x^2 + 
     32*lm*lx*N^2*x^2 + (16*lm*lx*N^2*x^2)/ep^2 + (8*lm*lx*N^2*x^2)/ep + 
     16*li2*lm*lx*N^2*x^2 - 4*lm^2*lx*N^2*x^2 - (8*lm^2*lx*N^2*x^2)/ep + 
     (8*lm^3*lx*N^2*x^2)/3 + 124*ls*lx*N^2*x^2 - (32*ls*lx*N^2*x^2)/ep^2 - 
     (36*ls*lx*N^2*x^2)/ep - 32*li2*ls*lx*N^2*x^2 - 16*lm*ls*lx*N^2*x^2 - 
     (32*lm*ls*lx*N^2*x^2)/ep + 16*lm^2*ls*lx*N^2*x^2 - 8*ls^2*lx*N^2*x^2 + 
     (32*ls^2*lx*N^2*x^2)/ep + 32*lm*ls^2*lx*N^2*x^2 - 
     (64*ls^3*lx*N^2*x^2)/3 - (16*lx^2*N^2*x^2)/ep^2 - 56*li2*lx^2*N^2*x^2 + 
     (32*ls*lx^2*N^2*x^2)/ep - 32*ls^2*lx^2*N^2*x^2 + (2*lx^3*N^2*x^2)/3 - 
     (8*lx^3*N^2*x^2)/(3*ep) - (8*lm*lx^3*N^2*x^2)/3 + 
     (16*ls*lx^3*N^2*x^2)/3 + 8*lx^4*N^2*x^2 + (1040*ly*N^2*x^2)/9 - 
     (8*ly*N^2*x^2)/ep^3 - (104*ly*N^2*x^2)/(3*ep^2) + 
     (172*ly*N^2*x^2)/(3*ep) - 24*li3*ly*N^2*x^2 - 16*lm*ly*N^2*x^2 - 
     (8*lm*ly*N^2*x^2)/ep^2 - (4*lm*ly*N^2*x^2)/ep + 2*lm^2*ly*N^2*x^2 + 
     (4*lm^2*ly*N^2*x^2)/ep - (4*lm^3*ly*N^2*x^2)/3 - (344*ls*ly*N^2*x^2)/3 + 
     (16*ls*ly*N^2*x^2)/ep^2 + (32*ls*ly*N^2*x^2)/(3*ep) + 
     8*lm*ls*ly*N^2*x^2 + (16*lm*ls*ly*N^2*x^2)/ep - 8*lm^2*ls*ly*N^2*x^2 + 
     (56*ls^2*ly*N^2*x^2)/3 - (16*ls^2*ly*N^2*x^2)/ep - 
     16*lm*ls^2*ly*N^2*x^2 + (32*ls^3*ly*N^2*x^2)/3 + 
     (8*lx*ly*N^2*x^2)/ep^2 + 24*li2*lx*ly*N^2*x^2 - 
     (16*ls*lx*ly*N^2*x^2)/ep + 16*ls^2*lx*ly*N^2*x^2 - 2*lx^2*ly*N^2*x^2 + 
     (8*lx^2*ly*N^2*x^2)/ep + 8*lm*lx^2*ly*N^2*x^2 - 16*ls*lx^2*ly*N^2*x^2 - 
     28*lx^3*ly*N^2*x^2 + (4*ly^2*N^2*x^2)/ep^2 - (8*ls*ly^2*N^2*x^2)/ep + 
     8*ls^2*ly^2*N^2*x^2 + 8*lx^2*ly^2*N^2*x^2 - (14*ly^3*N^2*x^2)/9 + 
     (4*ly^3*N^2*x^2)/(3*ep) + (4*lm*ly^3*N^2*x^2)/3 - 
     (8*ls*ly^3*N^2*x^2)/3 - (4*lx*ly^3*N^2*x^2)/3 - 2*ly^4*N^2*x^2 + 
     (17845*N^4*x^2)/1296 + (N^4*x^2)/ep^4 + (21*N^4*x^2)/(2*ep^3) + 
     (173*N^4*x^2)/(36*ep^2) - (9907*N^4*x^2)/(216*ep) - (14*li3*N^4*x^2)/3 + 
     (4*li3*N^4*x^2)/ep + 4*li4*N^4*x^2 - (781*lm*N^4*x^2)/36 + 
     (2*lm*N^4*x^2)/ep^3 + (29*lm*N^4*x^2)/(3*ep^2) - 
     (47*lm*N^4*x^2)/(6*ep) + 4*li3*lm*N^4*x^2 + (247*lm^2*N^4*x^2)/18 - 
     (2*lm^2*N^4*x^2)/ep - (11*lm^3*N^4*x^2)/9 - (2*lm^3*N^4*x^2)/(3*ep) + 
     (lm^4*N^4*x^2)/2 + (2003*ls*N^4*x^2)/108 - (2*ls*N^4*x^2)/ep^3 - 
     (19*ls*N^4*x^2)/(3*ep^2) + (487*ls*N^4*x^2)/(18*ep) - 8*li3*ls*N^4*x^2 + 
     23*lm*ls*N^4*x^2 - (4*lm*ls*N^4*x^2)/ep^2 - (14*lm*ls*N^4*x^2)/(3*ep) - 
     (10*lm^2*ls*N^4*x^2)/3 + (4*lm^3*ls*N^4*x^2)/3 - (37*ls^2*N^4*x^2)/2 + 
     (2*ls^2*N^4*x^2)/ep^2 - (ls^2*N^4*x^2)/ep - (8*lm*ls^2*N^4*x^2)/3 + 
     (4*lm*ls^2*N^4*x^2)/ep + (28*ls^3*N^4*x^2)/9 - (4*ls^3*N^4*x^2)/(3*ep) - 
     (8*lm*ls^3*N^4*x^2)/3 + (2*ls^4*N^4*x^2)/3 + (520*lx*N^4*x^2)/9 - 
     (4*lx*N^4*x^2)/ep^3 - (52*lx*N^4*x^2)/(3*ep^2) + 
     (86*lx*N^4*x^2)/(3*ep) + (14*li2*lx*N^4*x^2)/3 - (4*li2*lx*N^4*x^2)/ep - 
     16*li3*lx*N^4*x^2 - 8*lm*lx*N^4*x^2 - (4*lm*lx*N^4*x^2)/ep^2 - 
     (2*lm*lx*N^4*x^2)/ep - 4*li2*lm*lx*N^4*x^2 + lm^2*lx*N^4*x^2 + 
     (2*lm^2*lx*N^4*x^2)/ep - (2*lm^3*lx*N^4*x^2)/3 - (172*ls*lx*N^4*x^2)/3 + 
     (8*ls*lx*N^4*x^2)/ep^2 + (16*ls*lx*N^4*x^2)/(3*ep) + 
     8*li2*ls*lx*N^4*x^2 + 4*lm*ls*lx*N^4*x^2 + (8*lm*ls*lx*N^4*x^2)/ep - 
     4*lm^2*ls*lx*N^4*x^2 + (28*ls^2*lx*N^4*x^2)/3 - (8*ls^2*lx*N^4*x^2)/ep - 
     8*lm*ls^2*lx*N^4*x^2 + (16*ls^3*lx*N^4*x^2)/3 + (4*lx^2*N^4*x^2)/ep^2 + 
     14*li2*lx^2*N^4*x^2 - (8*ls*lx^2*N^4*x^2)/ep + 8*ls^2*lx^2*N^4*x^2 - 
     (7*lx^3*N^4*x^2)/9 + (2*lx^3*N^4*x^2)/(3*ep) + (2*lm*lx^3*N^4*x^2)/3 - 
     (4*ls*lx^3*N^4*x^2)/3 - 2*lx^4*N^4*x^2 + 4*li3*ly*N^4*x^2 - 
     4*li2*lx*ly*N^4*x^2 + (7*lx^2*ly*N^4*x^2)/3 - (2*lx^2*ly*N^4*x^2)/ep - 
     2*lm*lx^2*ly*N^4*x^2 + 4*ls*lx^2*ly*N^4*x^2 + (20*lx^3*ly*N^4*x^2)/3 - 
     lx^2*ly^2*N^4*x^2 + (5809*nh*x^2)/(81*N) + (20*nh*x^2)/(9*ep^2*N) + 
     (262*nh*x^2)/(27*ep*N) + (16*li3*nh*x^2)/(3*N) + (152*lm*nh*x^2)/(9*N) - 
     (4*lm*nh*x^2)/(3*ep^2*N) - (10*lm*nh*x^2)/(9*ep*N) + 
     (37*lm^2*nh*x^2)/(9*N) - (2*lm^2*nh*x^2)/(3*ep*N) + 
     (14*lm^3*nh*x^2)/(9*N) - (902*ls*nh*x^2)/(27*N) - 
     (8*ls*nh*x^2)/(3*ep^2*N) - (100*ls*nh*x^2)/(9*ep*N) + 
     (8*lm*ls*nh*x^2)/(9*N) + (8*lm^2*ls*nh*x^2)/(3*N) + 
     (130*ls^2*nh*x^2)/(9*N) + (4*ls^2*nh*x^2)/(ep*N) + 
     (4*lm*ls^2*nh*x^2)/(3*N) - (28*ls^3*nh*x^2)/(9*N) - 
     (896*lx*nh*x^2)/(27*N) - (80*lx*nh*x^2)/(9*ep*N) - 
     (16*li2*lx*nh*x^2)/(3*N) - (80*lm*lx*nh*x^2)/(9*N) + 
     (16*lm*lx*nh*x^2)/(3*ep*N) - (16*lm^2*lx*nh*x^2)/(3*N) + 
     (160*ls*lx*nh*x^2)/(9*N) + (32*ls*lx*nh*x^2)/(3*ep*N) - 
     (32*lm*ls*lx*nh*x^2)/(3*N) - (16*ls^2*lx*nh*x^2)/N + 
     (8*lx^3*nh*x^2)/(9*N) + (896*ly*nh*x^2)/(27*N) + 
     (80*ly*nh*x^2)/(9*ep*N) + (80*lm*ly*nh*x^2)/(9*N) - 
     (16*lm*ly*nh*x^2)/(3*ep*N) + (16*lm^2*ly*nh*x^2)/(3*N) - 
     (160*ls*ly*nh*x^2)/(9*N) - (32*ls*ly*nh*x^2)/(3*ep*N) + 
     (32*lm*ls*ly*nh*x^2)/(3*N) + (16*ls^2*ly*nh*x^2)/N - 
     (8*lx^2*ly*nh*x^2)/(3*N) - (8*ly^3*nh*x^2)/(9*N) - (6148*N*nh*x^2)/81 - 
     (40*N*nh*x^2)/(9*ep^2) - (524*N*nh*x^2)/(27*ep) - 8*li3*N*nh*x^2 - 
     (304*lm*N*nh*x^2)/9 + (8*lm*N*nh*x^2)/(3*ep^2) + 
     (20*lm*N*nh*x^2)/(9*ep) - (74*lm^2*N*nh*x^2)/9 + 
     (4*lm^2*N*nh*x^2)/(3*ep) - (28*lm^3*N*nh*x^2)/9 + (56*ls*N*nh*x^2)/3 + 
     (16*ls*N*nh*x^2)/(3*ep^2) + (200*ls*N*nh*x^2)/(9*ep) - 
     (16*lm*ls*N*nh*x^2)/9 - (16*lm^2*ls*N*nh*x^2)/3 - 
     (172*ls^2*N*nh*x^2)/9 - (8*ls^2*N*nh*x^2)/ep - (8*lm*ls^2*N*nh*x^2)/3 + 
     (56*ls^3*N*nh*x^2)/9 + (448*lx*N*nh*x^2)/9 + (40*lx*N*nh*x^2)/(3*ep) + 
     8*li2*lx*N*nh*x^2 + (40*lm*lx*N*nh*x^2)/3 - (8*lm*lx*N*nh*x^2)/ep + 
     8*lm^2*lx*N*nh*x^2 - (80*ls*lx*N*nh*x^2)/3 - (16*ls*lx*N*nh*x^2)/ep + 
     16*lm*ls*lx*N*nh*x^2 + 24*ls^2*lx*N*nh*x^2 - (4*lx^3*N*nh*x^2)/3 - 
     (896*ly*N*nh*x^2)/27 - (80*ly*N*nh*x^2)/(9*ep) - (80*lm*ly*N*nh*x^2)/9 + 
     (16*lm*ly*N*nh*x^2)/(3*ep) - (16*lm^2*ly*N*nh*x^2)/3 + 
     (160*ls*ly*N*nh*x^2)/9 + (32*ls*ly*N*nh*x^2)/(3*ep) - 
     (32*lm*ls*ly*N*nh*x^2)/3 - 16*ls^2*ly*N*nh*x^2 + 4*lx^2*ly*N*nh*x^2 + 
     (8*ly^3*N*nh*x^2)/9 + (113*N^3*nh*x^2)/27 + (20*N^3*nh*x^2)/(9*ep^2) + 
     (262*N^3*nh*x^2)/(27*ep) + (8*li3*N^3*nh*x^2)/3 + 
     (152*lm*N^3*nh*x^2)/9 - (4*lm*N^3*nh*x^2)/(3*ep^2) - 
     (10*lm*N^3*nh*x^2)/(9*ep) + (37*lm^2*N^3*nh*x^2)/9 - 
     (2*lm^2*N^3*nh*x^2)/(3*ep) + (14*lm^3*N^3*nh*x^2)/9 + 
     (398*ls*N^3*nh*x^2)/27 - (8*ls*N^3*nh*x^2)/(3*ep^2) - 
     (100*ls*N^3*nh*x^2)/(9*ep) + (8*lm*ls*N^3*nh*x^2)/9 + 
     (8*lm^2*ls*N^3*nh*x^2)/3 + (14*ls^2*N^3*nh*x^2)/3 + 
     (4*ls^2*N^3*nh*x^2)/ep + (4*lm*ls^2*N^3*nh*x^2)/3 - 
     (28*ls^3*N^3*nh*x^2)/9 - (448*lx*N^3*nh*x^2)/27 - 
     (40*lx*N^3*nh*x^2)/(9*ep) - (8*li2*lx*N^3*nh*x^2)/3 - 
     (40*lm*lx*N^3*nh*x^2)/9 + (8*lm*lx*N^3*nh*x^2)/(3*ep) - 
     (8*lm^2*lx*N^3*nh*x^2)/3 + (80*ls*lx*N^3*nh*x^2)/9 + 
     (16*ls*lx*N^3*nh*x^2)/(3*ep) - (16*lm*ls*lx*N^3*nh*x^2)/3 - 
     8*ls^2*lx*N^3*nh*x^2 + (4*lx^3*N^3*nh*x^2)/9 - 
     (4*lx^2*ly*N^3*nh*x^2)/3 - (200*nh^2*x^2)/81 + (80*ls*nh^2*x^2)/27 - 
     (8*ls^2*nh^2*x^2)/9 + (200*N^2*nh^2*x^2)/81 - (80*ls*N^2*nh^2*x^2)/27 + 
     (8*ls^2*N^2*nh^2*x^2)/9 + (13963*nl*x^2)/(324*N) - (nl*x^2)/(ep^3*N) + 
     (10*nl*x^2)/(9*ep^2*N) + (649*nl*x^2)/(54*ep*N) + 
     (16*li3*nl*x^2)/(3*N) + (73*lm*nl*x^2)/(9*N) - 
     (2*lm*nl*x^2)/(3*ep^2*N) + (10*lm*nl*x^2)/(3*ep*N) - 
     (23*lm^2*nl*x^2)/(9*N) + (2*lm^3*nl*x^2)/(9*N) - 
     (1027*ls*nl*x^2)/(27*N) - (2*ls*nl*x^2)/(3*ep^2*N) - 
     (80*ls*nl*x^2)/(9*ep*N) - (8*lm*ls*nl*x^2)/N - 
     (4*lm*ls*nl*x^2)/(3*ep*N) + (4*lm^2*ls*nl*x^2)/(3*N) + 
     (110*ls^2*nl*x^2)/(9*N) + (2*ls^2*nl*x^2)/(ep*N) + 
     (8*lm*ls^2*nl*x^2)/(3*N) - (16*ls^3*nl*x^2)/(9*N) - 
     (224*lx*nl*x^2)/(9*N) + (8*lx*nl*x^2)/(3*ep^2*N) - 
     (40*lx*nl*x^2)/(3*ep*N) - (16*li2*lx*nl*x^2)/(3*N) + 
     (80*ls*lx*nl*x^2)/(3*N) + (16*ls*lx*nl*x^2)/(3*ep*N) - 
     (32*ls^2*lx*nl*x^2)/(3*N) + (8*lx^3*nl*x^2)/(9*N) + 
     (224*ly*nl*x^2)/(9*N) - (8*ly*nl*x^2)/(3*ep^2*N) + 
     (40*ly*nl*x^2)/(3*ep*N) - (80*ls*ly*nl*x^2)/(3*N) - 
     (16*ls*ly*nl*x^2)/(3*ep*N) + (32*ls^2*ly*nl*x^2)/(3*N) - 
     (8*lx^2*ly*nl*x^2)/(3*N) - (8*ly^3*nl*x^2)/(9*N) - (3023*N*nl*x^2)/162 + 
     (2*N*nl*x^2)/ep^3 - (20*N*nl*x^2)/(9*ep^2) - (649*N*nl*x^2)/(27*ep) - 
     8*li3*N*nl*x^2 - (146*lm*N*nl*x^2)/9 + (4*lm*N*nl*x^2)/(3*ep^2) - 
     (20*lm*N*nl*x^2)/(3*ep) + (46*lm^2*N*nl*x^2)/9 - (4*lm^3*N*nl*x^2)/9 + 
     (754*ls*N*nl*x^2)/27 + (4*ls*N*nl*x^2)/(3*ep^2) + 
     (160*ls*N*nl*x^2)/(9*ep) + 16*lm*ls*N*nl*x^2 + 
     (8*lm*ls*N*nl*x^2)/(3*ep) - (8*lm^2*ls*N*nl*x^2)/3 - 
     (44*ls^2*N*nl*x^2)/3 - (4*ls^2*N*nl*x^2)/ep - (16*lm*ls^2*N*nl*x^2)/3 + 
     (32*ls^3*N*nl*x^2)/9 + (112*lx*N*nl*x^2)/3 - (4*lx*N*nl*x^2)/ep^2 + 
     (20*lx*N*nl*x^2)/ep + 8*li2*lx*N*nl*x^2 - 40*ls*lx*N*nl*x^2 - 
     (8*ls*lx*N*nl*x^2)/ep + 16*ls^2*lx*N*nl*x^2 - (4*lx^3*N*nl*x^2)/3 - 
     (224*ly*N*nl*x^2)/9 + (8*ly*N*nl*x^2)/(3*ep^2) - 
     (40*ly*N*nl*x^2)/(3*ep) + (80*ls*ly*N*nl*x^2)/3 + 
     (16*ls*ly*N*nl*x^2)/(3*ep) - (32*ls^2*ly*N*nl*x^2)/3 + 
     4*lx^2*ly*N*nl*x^2 + (8*ly^3*N*nl*x^2)/9 - (2639*N^3*nl*x^2)/108 - 
     (N^3*nl*x^2)/ep^3 + (10*N^3*nl*x^2)/(9*ep^2) + 
     (649*N^3*nl*x^2)/(54*ep) + (8*li3*N^3*nl*x^2)/3 + (73*lm*N^3*nl*x^2)/9 - 
     (2*lm*N^3*nl*x^2)/(3*ep^2) + (10*lm*N^3*nl*x^2)/(3*ep) - 
     (23*lm^2*N^3*nl*x^2)/9 + (2*lm^3*N^3*nl*x^2)/9 + (91*ls*N^3*nl*x^2)/9 - 
     (2*ls*N^3*nl*x^2)/(3*ep^2) - (80*ls*N^3*nl*x^2)/(9*ep) - 
     8*lm*ls*N^3*nl*x^2 - (4*lm*ls*N^3*nl*x^2)/(3*ep) + 
     (4*lm^2*ls*N^3*nl*x^2)/3 + (22*ls^2*N^3*nl*x^2)/9 + 
     (2*ls^2*N^3*nl*x^2)/ep + (8*lm*ls^2*N^3*nl*x^2)/3 - 
     (16*ls^3*N^3*nl*x^2)/9 - (112*lx*N^3*nl*x^2)/9 + 
     (4*lx*N^3*nl*x^2)/(3*ep^2) - (20*lx*N^3*nl*x^2)/(3*ep) - 
     (8*li2*lx*N^3*nl*x^2)/3 + (40*ls*lx*N^3*nl*x^2)/3 + 
     (8*ls*lx*N^3*nl*x^2)/(3*ep) - (16*ls^2*lx*N^3*nl*x^2)/3 + 
     (4*lx^3*N^3*nl*x^2)/9 - (4*lx^2*ly*N^3*nl*x^2)/3 - (400*nh*nl*x^2)/81 + 
     (160*ls*nh*nl*x^2)/27 - (16*ls^2*nh*nl*x^2)/9 + (400*N^2*nh*nl*x^2)/81 - 
     (160*ls*N^2*nh*nl*x^2)/27 + (16*ls^2*N^2*nh*nl*x^2)/9 - 
     (200*nl^2*x^2)/81 + (80*ls*nl^2*x^2)/27 - (8*ls^2*nl^2*x^2)/9 + 
     (200*N^2*nl^2*x^2)/81 - (80*ls*N^2*nl^2*x^2)/27 + 
     (8*ls^2*N^2*nl^2*x^2)/9 - (7085*Pi^2*x^2)/216 - (28*Pi^2*x^2)/(3*ep^2) - 
     (1031*Pi^2*x^2)/(36*ep) - 8*l2*Pi^2*x^2 + (182*li2*Pi^2*x^2)/3 - 
     (47*lm*Pi^2*x^2)/6 - (14*lm*Pi^2*x^2)/(3*ep) + (8*lm^2*Pi^2*x^2)/3 + 
     (701*ls*Pi^2*x^2)/18 + (56*ls*Pi^2*x^2)/(3*ep) + (28*lm*ls*Pi^2*x^2)/3 - 
     (56*ls^2*Pi^2*x^2)/3 + (575*lx*Pi^2*x^2)/9 + (154*lx*Pi^2*x^2)/(3*ep) + 
     10*lm*lx*Pi^2*x^2 - (308*ls*lx*Pi^2*x^2)/3 - (211*lx^2*Pi^2*x^2)/3 - 
     (350*ly*Pi^2*x^2)/9 - (36*ly*Pi^2*x^2)/ep - 8*lm*ly*Pi^2*x^2 + 
     72*ls*ly*Pi^2*x^2 + 106*lx*ly*Pi^2*x^2 - (16*ly^2*Pi^2*x^2)/3 + 
     (1631*Pi^2*x^2)/(24*N^2) + (13*Pi^2*x^2)/(2*ep^2*N^2) + 
     (64*Pi^2*x^2)/(3*ep*N^2) + (4*l2*Pi^2*x^2)/N^2 - 
     (152*li2*Pi^2*x^2)/(3*N^2) + (10*lm*Pi^2*x^2)/(3*N^2) + 
     (7*lm*Pi^2*x^2)/(3*ep*N^2) - (4*lm^2*Pi^2*x^2)/(3*N^2) - 
     (128*ls*Pi^2*x^2)/(3*N^2) - (13*ls*Pi^2*x^2)/(ep*N^2) - 
     (14*lm*ls*Pi^2*x^2)/(3*N^2) + (13*ls^2*Pi^2*x^2)/N^2 - 
     (50*lx*Pi^2*x^2)/N^2 - (92*lx*Pi^2*x^2)/(3*ep*N^2) - 
     (4*lm*lx*Pi^2*x^2)/N^2 + (184*ls*lx*Pi^2*x^2)/(3*N^2) + 
     (116*lx^2*Pi^2*x^2)/(3*N^2) + (50*ly*Pi^2*x^2)/N^2 + 
     (92*ly*Pi^2*x^2)/(3*ep*N^2) + (4*lm*ly*Pi^2*x^2)/N^2 - 
     (184*ls*ly*Pi^2*x^2)/(3*N^2) - (232*lx*ly*Pi^2*x^2)/(3*N^2) + 
     (40*ly^2*Pi^2*x^2)/(3*N^2) - (8603*N^2*Pi^2*x^2)/216 + 
     (19*N^2*Pi^2*x^2)/(6*ep^2) + (143*N^2*Pi^2*x^2)/(18*ep) + 
     4*l2*N^2*Pi^2*x^2 - (28*li2*N^2*Pi^2*x^2)/3 + (17*lm*N^2*Pi^2*x^2)/3 + 
     (7*lm*N^2*Pi^2*x^2)/(3*ep) - (4*lm^2*N^2*Pi^2*x^2)/3 + 
     (55*ls*N^2*Pi^2*x^2)/9 - (19*ls*N^2*Pi^2*x^2)/(3*ep) - 
     (14*lm*ls*N^2*Pi^2*x^2)/3 + (19*ls^2*N^2*Pi^2*x^2)/3 - 
     (25*lx*N^2*Pi^2*x^2)/3 - (70*lx*N^2*Pi^2*x^2)/(3*ep) - 
     8*lm*lx*N^2*Pi^2*x^2 + (140*ls*lx*N^2*Pi^2*x^2)/3 + 
     40*lx^2*N^2*Pi^2*x^2 - (100*ly*N^2*Pi^2*x^2)/9 + 
     (16*ly*N^2*Pi^2*x^2)/(3*ep) + 4*lm*ly*N^2*Pi^2*x^2 - 
     (32*ls*ly*N^2*Pi^2*x^2)/3 - 28*lx*ly*N^2*Pi^2*x^2 - 
     8*ly^2*N^2*Pi^2*x^2 + (1009*N^4*Pi^2*x^2)/216 - 
     (N^4*Pi^2*x^2)/(3*ep^2) - (23*N^4*Pi^2*x^2)/(36*ep) - 
     (2*li2*N^4*Pi^2*x^2)/3 - (7*lm*N^4*Pi^2*x^2)/6 - 
     (43*ls*N^4*Pi^2*x^2)/18 + (2*ls*N^4*Pi^2*x^2)/(3*ep) - 
     (2*ls^2*N^4*Pi^2*x^2)/3 - (50*lx*N^4*Pi^2*x^2)/9 + 
     (8*lx*N^4*Pi^2*x^2)/(3*ep) + 2*lm*lx*N^4*Pi^2*x^2 - 
     (16*ls*lx*N^4*Pi^2*x^2)/3 - (25*lx^2*N^4*Pi^2*x^2)/3 - 
     (2*lx*ly*N^4*Pi^2*x^2)/3 - (487*nh*Pi^2*x^2)/(27*N) - 
     (10*nh*Pi^2*x^2)/(3*ep*N) + (10*ls*nh*Pi^2*x^2)/N + 
     (32*lx*nh*Pi^2*x^2)/(3*N) - (32*ly*nh*Pi^2*x^2)/(3*N) + 
     (470*N*nh*Pi^2*x^2)/27 + (4*N*nh*Pi^2*x^2)/ep - 12*ls*N*nh*Pi^2*x^2 - 
     16*lx*N*nh*Pi^2*x^2 + (32*ly*N*nh*Pi^2*x^2)/3 + 
     (17*N^3*nh*Pi^2*x^2)/27 - (2*N^3*nh*Pi^2*x^2)/(3*ep) + 
     2*ls*N^3*nh*Pi^2*x^2 + (16*lx*N^3*nh*Pi^2*x^2)/3 + (8*nh^2*Pi^2*x^2)/9 - 
     (8*N^2*nh^2*Pi^2*x^2)/9 - (500*nl*Pi^2*x^2)/(27*N) - 
     (59*nl*Pi^2*x^2)/(18*ep*N) - (lm*nl*Pi^2*x^2)/(3*N) + 
     (89*ls*nl*Pi^2*x^2)/(9*N) + (100*lx*nl*Pi^2*x^2)/(9*N) - 
     (100*ly*nl*Pi^2*x^2)/(9*N) + (496*N*nl*Pi^2*x^2)/27 + 
     (35*N*nl*Pi^2*x^2)/(9*ep) + (2*lm*N*nl*Pi^2*x^2)/3 - 
     (106*ls*N*nl*Pi^2*x^2)/9 - (50*lx*N*nl*Pi^2*x^2)/3 + 
     (100*ly*N*nl*Pi^2*x^2)/9 + (4*N^3*nl*Pi^2*x^2)/27 - 
     (11*N^3*nl*Pi^2*x^2)/(18*ep) - (lm*N^3*nl*Pi^2*x^2)/3 + 
     (17*ls*N^3*nl*Pi^2*x^2)/9 + (50*lx*N^3*nl*Pi^2*x^2)/9 + 
     (16*nh*nl*Pi^2*x^2)/9 - (16*N^2*nh*nl*Pi^2*x^2)/9 + 
     (8*nl^2*Pi^2*x^2)/9 - (8*N^2*nl^2*Pi^2*x^2)/9 - (229*Pi^4*x^2)/40 + 
     (829*Pi^4*x^2)/(360*N^2) + (1331*N^2*Pi^4*x^2)/360 - 
     (11*N^4*Pi^4*x^2)/40 + (32*s12*x^2)/3 + (16*s12*x^2)/ep + 
     16*lm*s12*x^2 - 32*ls*s12*x^2 - 52*lx*s12*x^2 - (20*s12*x^2)/N^2 - 
     (8*s12*x^2)/(ep*N^2) - (8*lm*s12*x^2)/N^2 + (16*ls*s12*x^2)/N^2 + 
     (32*lx*s12*x^2)/N^2 - (16*ly*s12*x^2)/N^2 + (28*N^2*s12*x^2)/3 - 
     (8*N^2*s12*x^2)/ep - 8*lm*N^2*s12*x^2 + 16*ls*N^2*s12*x^2 + 
     24*lx*N^2*s12*x^2 + 16*ly*N^2*s12*x^2 - 4*lx*N^4*s12*x^2 + 
     (16*nh*s12*x^2)/(3*N) - (16*N*nh*s12*x^2)/3 + (16*nl*s12*x^2)/(3*N) - 
     (16*N*nl*s12*x^2)/3 - 80*s13*x^2 + (72*s13*x^2)/N^2 + 8*N^2*s13*x^2 + 
     36*s22*x^2 - (16*s22*x^2)/N^2 - 24*N^2*s22*x^2 + 4*N^4*s22*x^2 - 
     (1859*lx^2*x^2)/(36*(-1 + x)) + (83*lx^2*x^2)/(2*N^2*(-1 + x)) + 
     (22*lx^2*N^2*x^2)/(3*(-1 + x)) + (101*lx^2*N^4*x^2)/(36*(-1 + x)) - 
     (541*z3)/18 - (43*z3)/(2*ep) - 22*lm*z3 + 43*ls*z3 + (299*lx*z3)/3 - 
     (211*ly*z3)/3 + (293*z3)/(6*N^2) + (28*z3)/(3*ep*N^2) + 
     (38*lm*z3)/(3*N^2) - (56*ls*z3)/(3*N^2) - (164*lx*z3)/(3*N^2) + 
     (140*ly*z3)/(3*N^2) - (487*N^2*z3)/18 + (15*N^2*z3)/ep + 6*lm*N^2*z3 - 
     30*ls*N^2*z3 - (166*lx*N^2*z3)/3 + (38*ly*N^2*z3)/3 + (149*N^4*z3)/18 - 
     (17*N^4*z3)/(6*ep) + (10*lm*N^4*z3)/3 + (17*ls*N^4*z3)/3 + 
     (31*lx*N^4*z3)/3 + 11*ly*N^4*z3 - (16*nh*z3)/(9*N) + (92*N*nh*z3)/9 - 
     (76*N^3*nh*z3)/9 - (13*nl*z3)/(9*N) + (86*N*nl*z3)/9 - 
     (73*N^3*nl*z3)/9 + (721*x*z3)/9 + (43*x*z3)/ep + 44*lm*x*z3 - 
     86*ls*x*z3 - (598*lx*x*z3)/3 + (494*ly*x*z3)/3 - (259*x*z3)/(3*N^2) - 
     (56*x*z3)/(3*ep*N^2) - (76*lm*x*z3)/(3*N^2) + (112*ls*x*z3)/(3*N^2) + 
     (328*lx*x*z3)/(3*N^2) - (280*ly*x*z3)/(3*N^2) + (N^2*x*z3)/9 - 
     (30*N^2*x*z3)/ep - 12*lm*N^2*x*z3 + 60*ls*N^2*x*z3 + 
     (332*lx*N^2*x*z3)/3 - (184*ly*N^2*x*z3)/3 + (55*N^4*x*z3)/9 + 
     (17*N^4*x*z3)/(3*ep) - (20*lm*N^4*x*z3)/3 - (34*ls*N^4*x*z3)/3 - 
     (62*lx*N^4*x*z3)/3 - 10*ly*N^4*x*z3 + (32*nh*x*z3)/(9*N) - 
     (184*N*nh*x*z3)/9 + (152*N^3*nh*x*z3)/9 + (26*nl*x*z3)/(9*N) - 
     (172*N*nl*x*z3)/9 + (146*N^3*nl*x*z3)/9 - (838*x^2*z3)/9 - 
     (53*x^2*z3)/ep - 54*lm*x^2*z3 + 106*ls*x^2*z3 + (580*lx*x^2*z3)/3 - 
     (452*ly*x^2*z3)/3 + (265*x^2*z3)/(3*N^2) + (68*x^2*z3)/(3*ep*N^2) + 
     (88*lm*x^2*z3)/(3*N^2) - (136*ls*x^2*z3)/(3*N^2) - 
     (256*lx*x^2*z3)/(3*N^2) + (256*ly*x^2*z3)/(3*N^2) + (71*N^2*x^2*z3)/9 + 
     (38*N^2*x^2*z3)/ep + 20*lm*N^2*x^2*z3 - 76*ls*N^2*x^2*z3 - 
     (428*lx*N^2*x^2*z3)/3 + (208*ly*N^2*x^2*z3)/3 - (28*N^4*x^2*z3)/9 - 
     (23*N^4*x^2*z3)/(3*ep) + (14*lm*N^4*x^2*z3)/3 + (46*ls*N^4*x^2*z3)/3 + 
     (104*lx*N^4*x^2*z3)/3 - 4*ly*N^4*x^2*z3 - (32*nh*x^2*z3)/(9*N) + 
     (184*N*nh*x^2*z3)/9 - (152*N^3*nh*x^2*z3)/9 - (26*nl*x^2*z3)/(9*N) + 
     (172*N*nl*x^2*z3)/9 - (146*N^3*nl*x^2*z3)/9;

